A Qualitative and Quantitative Evaluation of 8 Clear Sky Models

We provide a qualitative and quantitative evaluation of 8 clear sky models used in Computer Graphics. We compare the models with each other as well as with measurements and with a reference model from the physics community. After a short summary of the physics of the problem, we present the measurements and the reference model, and how we "invert" it to get the model parameters. We then give an overview of each CG model, and detail its scope, its algorithmic complexity, and its results using the same parameters as in the reference model. We also compare the models with a perceptual study. Our quantitative results confirm that the less simplifications and approximations are used to solve the physical equations, the more accurate are the results. We conclude with a discussion of the advantages and drawbacks of each model, and how to further improve their accuracy.

==> anc/userstudy_lab/userstudy.cpp <==
#include <algorithm>
#include <cassert>
#include <cmath>
#include <fstream>
#include <iostream>
#include <map>
#include <set>
#include <sstream>
#include <string>
#include <vector>

constexpr int N = 7;

// Returns the standard normal distribution PDF at x.
// See https://en.wikipedia.org/wiki/Normal_distribution
double StandardNormalDistributionPDF(double x) {
  constexpr double k = 1.0 / sqrt(2.0 * M_PI);
  return k * exp(-x * x / 2.0);
}

// Returns the standard normal distribution CDF at x.
// See https://en.wikipedia.org/wiki/Normal_distribution
double StandardNormalDistributionCDF(double x) {
  constexpr double k = 1.0 / sqrt(2.0);
  return (1.0 + erf(x * k)) * 0.5;
}

// Returns the CDF at x of the range of t random variables following the
// standard normal distribution.
// See https://en.wikipedia.org/wiki/Range_(statistics)
double StandardNormalRangeDistributionCDF(int t, double x) {
  constexpr int kIntegralSamples = 1000;
  constexpr double kIntegralIntervalLength = 10.0;
  constexpr double du = kIntegralIntervalLength / kIntegralSamples;
  double sum = 0.0;
  for (int i = 0; i < kIntegralSamples; ++i) {
    double u = (i - kIntegralSamples / 2) * du;
    sum += StandardNormalDistributionPDF(u) * 
        pow(StandardNormalDistributionCDF(u + x) - 
            StandardNormalDistributionCDF(u), t - 1) * du;
  }
  return t * sum;
}

// Returns the upper percentage point of Wt at significance point alpha, where
// Wt is the PDF of the range of t standard normal random variables. In other
// words, returns the value x such that 
// StandardNormalRangeDistributionCDF(t, x) = 1 - alpha.
double StandardNormalRangeDistributionUpperPercentagePoint(int t, 
    double alpha) {
  double x_min = 0.0;
  double x_max = 2 * t;
  while (x_max - x_min > 1e-3) {
    double x_avg = (x_max + x_min) / 2.0;
    if (StandardNormalRangeDistributionCDF(t, x_avg) < 1.0 - alpha) {
      x_min = x_avg;
    } else {
      x_max = x_avg;
    }
  } 
  return x_max;
}

// Returns the coefficient of consistence from the preference matrix of a
// subject, as described in "Human perception of geometric distortions in 
// images", Setyawan et al. in Proceedings of SPIE, Security, Steganography
// and Watermarking of Multimedia Contents VI, 2004.
float CoefficientOfConsistence(const int (&matrix)[N][N]) {
  int scores[N];
  for (int i = 0; i < N; ++i) {
    int score = 0;
    for (int j = 0; j < N; ++j) {
      if (i != j) {
        score += matrix[i][j];
      }
    }
    scores[i] = score;
  }
  double kAverageScore = (N - 1) / 2.0;
  double T = 0.0;
  for (int i = 0; i < N; ++i) {
    T += (scores[i] - kAverageScore) * (scores[i] - kAverageScore);
  }
  double c = (N * (N * N - 1)) / 24.0 - T / 2.0;
  return 1.0 - 24.0 * c / (N * (N * N - (N % 2 == 0 ? 4 : 1)));
}

void AnalyzeStudy(const std::vector<std::string>& inputs,
    const std::string& output) {
  int preference_matrix[N][N];
  for (int i = 0; i < N; ++i) {
    for (int j = 0; j < N; ++j) {
      preference_matrix[i][j] = 0;
    }
  }

  // Computes the preference matrix from the results of all subjects.
  int subject_count = 0;
  int age_sum = 0;
  int age_square_sum = 0;
  int male_count = 0;
  double coefficient_of_consistence_sum = 0.0;
  for (std::string input : inputs) {
    std::ifstream input_stream(input, std::ifstream::in);
    std::string line;
    while (getline(input_stream, line)) {
      std::stringstream string_stream(line);
      if (line.empty()) {
        continue;
      }
      int matrix[N][N];
      constexpr int M = 8;
      for (int i = 0; i < M; ++i) {
        for (int j = 0; j < M; ++j) {
          if (i != j) {
            int v;
            string_stream >> v;
            assert(v == 0 || v == 1);
            if (i < N && j < N) {
              matrix[i][j] = v;
            }
          }
        }
      }
      float time_seconds;
      string_stream >> time_seconds;
      int age;
      string_stream >> age;
      int male;
      string_stream >> male;
      assert(male == 0 || male == 1);

      subject_count += 1;
      age_sum += age;
      age_square_sum += age * age;
      male_count += male;
      coefficient_of_consistence_sum += CoefficientOfConsistence(matrix);
      for (int i = 0; i < N; ++i) {
        for (int j = 0; j < N; ++j) {
          if (i != j) {
            preference_matrix[i][j] += matrix[i][j];
          }
        }
      }
    }
    input_stream.close();
  }

  // Outputs the preference matrix.
  std::ofstream output_stream(output + "_preference_matrix.txt");
  output_stream << "\\begin{tabular}{|c||";
  for (int i = 0; i <= N; ++i) {
    output_stream << "c|";
  }
  output_stream << "}\\hline\n & ";
  for (int i = 0; i < N; ++i) {
    output_stream << "$M_" << (i + 1) << "$ & ";
  }
  output_stream << "{\\bf Total}\\\\ \\hline \\hline\n";
  for (int i = 0; i < N; ++i) {
    int sum = 0;
    output_stream << "$M_" << (i + 1) << "$ & ";
    for (int j = 0; j < N; ++j) {
      if (i == j) {
        output_stream << "- & ";
      } else {
        output_stream << preference_matrix[i][j] << " & ";
      } 
      sum += preference_matrix[i][j];
    }
    output_stream << "{\\bf " << sum << "}\\\\ \\hline\n";
  }
  output_stream << "\\end{tabular}\n";
  output_stream.close();

  // Outputs statistics about the participants.
  int tau = 0;
  for (int i = 0; i < N; ++i) {
    for (int j = 0; j < N; ++j) {
      if (i != j) {
        tau += (preference_matrix[i][j] * (preference_matrix[i][j] - 1)) / 2;
      }
    }
  }
  int tau_max = N * (N - 1) / 2 * subject_count * (subject_count - 1) / 2;
  float u = 2.0 * tau / tau_max - 1.0;
  float chi2 = N * (N - 1) / 2 * (1 + u * (subject_count - 1));
  float male_percent = 
      male_count / static_cast<float>(subject_count) * 100;
  float age_avg = age_sum / static_cast<float>(subject_count);
  float age_square_avg = age_square_sum / static_cast<float>(subject_count);
  float age_stdev = sqrt(age_square_avg - age_avg * age_avg); 

  output_stream.open(output + "_stats.txt");
  output_stream 
      << "$$\\bar{\\zeta}="
      << round(coefficient_of_consistence_sum / subject_count * 100) / 100.0
      << ", u=" << round(u * 100) / 100.0
      << ", \\chi^2=" << round(chi2 * 100) / 100.0 << ", "
      << subject_count << "\\ \\mathrm{participants}, "
      << "\\mathrm{Male}: " << round(male_percent) << "\\%, "
      << "\\mathrm{Female}: " << (100 - round(male_percent)) << "\\%, "
      << "\\mathrm{Age}: \\mu=" << round(age_avg) << ", "
      << "\\sigma=" << (round(age_stdev * 10) / 10.0) << "$$";
  output_stream.close();

  // Outputs the score difference above which two models are statistically
  // significantly different.
  int significant_score_difference = static_cast<int>(ceil(0.5 * 
      StandardNormalRangeDistributionUpperPercentagePoint(N, 0.05) *
      sqrt(N * subject_count) + 0.25));
  output_stream.open(output + "_r.txt");
  output_stream << significant_score_difference;
  output_stream.close();

  // Computes the model groups.
  std::vector<std::pair<int, int>> scores;
  for (int i = 0; i < N; ++i) {
    int score = 0;
    for (int j = 0; j < N; ++j) {
      if (j != i) {
        score += preference_matrix[i][j];
      }
    }
    scores.push_back(std::make_pair(i, score));
  }
  std::sort(scores.begin(), scores.end(), 
      [](const std::pair<int, int>& a, const std::pair<int, int>& b) -> bool {
        return a.second < b.second; 
      });

  std::vector<std::pair<int, int>> groups;
  for (int i = 0; i < N; ++i) {
    int start = i;
    int end = i;
    int end_score = scores[start].second + significant_score_difference;
    while (end + 1 < N && scores[end + 1].second < end_score) {
      ++end;
    }
    bool is_new_group = true;
    for (unsigned int j = 0; j < groups.size(); ++j) {
      if (start >= groups[j].first && end <= groups[j].second) {
        is_new_group = false;
        break;
      }
    }
    if (is_new_group) {
      groups.push_back(std::make_pair(start, end));
    }
  }
  std::vector<int> group_lines;
  std::map<int, int> line_ends;
  for (unsigned int i = 0; i < groups.size(); ++i) {
    for (int line = 0; ; ++line) {
      if (line_ends.count(line) == 0 || line_ends[line] + 1 < groups[i].first) {
        group_lines.push_back(line);
        line_ends[line] = groups[i].second;
        break;
      }
    }
  }

  // Outputs the model groups.
  output_stream.open(output + "_model_groups.txt");
  for (int i = 0; i < N; ++i) {
    std::vector<int> lines;
    for (unsigned int j = 0; j < groups.size(); ++j) {
      if (i >= groups[j].first && i <= groups[j].second) {
        lines.push_back(group_lines[j]);
      }
    }
    std::sort(lines.begin(), lines.end());
    std::reverse(lines.begin(), lines.end());
    for (unsigned int j = 0; j < lines.size(); ++j) {
      int next_line = j + 1 < lines.size() ? lines[j + 1] : -1;
      int line_delta = lines[j] - next_line;
      if (line_delta == 1) {
        output_stream << "\\nunderline{";
      } else {
        output_stream << "\\nunderline[" << line_delta << "]{";
      }        
    }
    output_stream << "\\hspace{2.05mm}$M_" 
                  << (scores[i].first + 1)
                  << "$\\hspace{2.05mm}";
    for (unsigned int j = 0; j < lines.size(); ++j) {
      output_stream << "}";
    }
    output_stream << "%\n";
  }
  output_stream << "\\hspace{2.05mm} ($\\lceil R_c \\rceil=";
  output_stream << significant_score_difference << "$)\n";
  output_stream.close();
}

void AnalyzeWhiteBalance(const std::vector<std::string>& inputs,
    const std::string& output) {
  int preference_matrix[3][3];
  for (int i = 0; i < 3; ++i) {
    for (int j = 0; j < 3; ++j) {
      preference_matrix[i][j] = 0;
    }
  }

  for (std::string input : inputs) {
    std::ifstream input_stream(input, std::ifstream::in);
    std::string line;
    while (getline(input_stream, line)) {
      std::stringstream string_stream(line);
      if (line.empty()) {
        continue;
      }
      int matrix[N][N];
      constexpr int M = 8;
      for (int i = 0; i < M; ++i) {
        for (int j = 0; j < M; ++j) {
          if (i != j) {
            int v;
            string_stream >> v;
            assert(v == 0 || v == 1);
            if ((i == 4 || i == 5 || i == 7) && (j == 4 || j == 5 || j == 7)) {
              int mi = i == 4 ? 0 : (i == 5 ? 1 : 2);
              int mj = j == 4 ? 0 : (j == 5 ? 1 : 2);
              matrix[mi][mj] = v;
            }
          }
        }
      }
      for (int i = 0; i < 3; ++i) {
        for (int j = 0; j < 3; ++j) {
          if (i != j) {
            preference_matrix[i][j] += matrix[i][j];
          }
        }
      }
    }
    input_stream.close();
  }

  // Outputs the preference matrix.
  const std::string kModelNames[] = { "Bruneton", "Elek", "ElekWhiteBalance" };
  std::ofstream output_stream(output + "_preference_matrix.txt");
  output_stream << "\\begin{tabular}{|c||";
  for (int i = 0; i <= 3; ++i) {
    output_stream << "c|";
  }
  output_stream << "}\\hline\n & ";
  for (int i = 0; i < 3; ++i) {
    output_stream << kModelNames[i] << " & ";
  }
  output_stream << "{\\bf Total}\\\\ \\hline \\hline\n";
  for (int i = 0; i < 3; ++i) {
    int sum = 0;
    output_stream << kModelNames[i] << " & ";
    for (int j = 0; j < 3; ++j) {
      if (i == j) {
        output_stream << "- & ";
      } else {
        output_stream << preference_matrix[i][j] << " & ";
      } 
      sum += preference_matrix[i][j];
    }
    output_stream << "{\\bf " << sum << "}\\\\ \\hline\n";
  }
  output_stream << "\\end{tabular}\n";
  output_stream.close();
}

int main(int argc, char** argv) {
  std::string output_dir(argv[1]);
  AnalyzeStudy({"userstudy1.txt"}, output_dir + "/morning");
  AnalyzeStudy({"userstudy2.txt"}, output_dir + "/sunrise");
  AnalyzeStudy({"userstudy1.txt", "userstudy2.txt"}, output_dir + "/overall");
  AnalyzeWhiteBalance({"userstudy1.txt"}, output_dir + "/white_balance");
  return 0;
}



==> anc/userstudy_lab/userstudy1.txt <==
1 0 1 0 1 0 0 0 1 1 0 0 0 0 1 0 1 0 0 0 0 0 0 0 1 0 1 1 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 0 1 1 1 1 1 1 0 0 1 0 222.574 32 1 s=0.285714 d=2016-10-12 12:15:19 pairs=07403746131506574263215414015671520547767262163402352330
1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 1 0 0 1 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 0 0 1 1 0 1 1 0 0 1 1 1 0 1 1 156.4 42 1 s=0.714286 d=2016-10-12 12:21:54 pairs=17051431705267107415215657612736043520600326244523374634
1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 1 1 0 0 0 0 1 1 1 1 0 1 1 1 1 1 1 1 0 1 1 1 1 1 0 1 0 1 1 1 1 0 0 1 151.874 31 1 s=0.928571 d=2016-10-12 12:27:59 pairs=20645442626016755021673404351303737036151452722371015674
1 1 1 1 1 0 1 0 0 0 0 0 0 0 0 1 1 1 1 1 1 0 1 0 0 0 0 0 0 1 0 1 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 1 1 0 1 0 1 0 1 0 228.905 23 1 s=0.857143 d=2016-10-12 12:34:30 pairs=52603503424305567364163101176341021547703240457662271257
1 1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 1 0 1 1 1 0 1 0 0 1 1 1 0 0 0 0 1 1 1 0 1 1 0 1 1 1 1 1 1 1 242.249 36 1 s=0.785714 d=2016-10-12 12:44:31 pairs=15740760257165541243536137620564762304637224570120313041
1 1 1 1 1 1 1 0 0 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 0 0 0 0 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 0 0 1 0 1 1 0 1 0 1 0 1 0 420.972 30 0 s=1 d=2016-10-12 12:56:47 pairs=03210542352602436151276340657510640671747623250745413137
0 1 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 1 1 1 1 1 1 0 0 0 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 1 1 1 0 1 0 0 139.881 32 1 s=1 d=2016-10-12 13:05:21 pairs=73751024400315232643631312144752450271465327607650617056
1 0 0 1 1 0 1 0 0 0 0 0 0 0 1 1 1 1 1 1 1 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 1 0 1 0 0 1 1 1 0 1 0 1 1 0 1 0 1 0 0 0 95.86 27 1 s=0.785714 d=2016-10-12 13:11:21 pairs=36346162737613050425350124700371157454062032125614647572
1 1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 1 1 1 0 0 0 1 1 1 1 1 1 1 1 1 1 1 1 0 0 1 1 1 1 1 0 1 119.133 40 1 s=1 d=2016-10-12 13:16:43 pairs=50433116576272070174234640716003257614567324351245630215
0 0 0 1 1 1 1 1 0 0 0 0 0 1 1 1 1 1 1 1 1 1 1 0 0 1 1 1 0 1 0 1 1 1 0 0 1 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 1 0 1 100.039 26 1 s=0.714286 d=2016-10-12 13:21:43 pairs=13302134427261501463177010477315602054532367255664627504
0 0 1 1 0 0 1 1 0 1 0 0 0 1 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 1 0 1 0 0 1 1 1 0 0 1 0 1 1 1 0 1 1 1 1 0 0 0 1 0 0 0 142.048 44 1 s=0.714286 d=2016-10-12 13:27:35 pairs=51641605244321016367377245743140566253415223710620757030
1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 1 0 0 1 0 1 1 1 1 1 1 1 1 1 1 0 0 0 0 0 1 1 1 1 0 1 0 1 1 1 0 0 1 1 64.206 28 0 s=0.857143 d=2016-10-12 13:34:12 pairs=26126710367451731354175356504130162060046475075242273243
0 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 1 1 0 0 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 0 1 0 1 1 0 1 0 1 1 1 1 0 1 1 79.464 27 1 s=0.5 d=2016-10-12 13:38:20 pairs=52453750756770712061357423143612622760650342463104511034
0 1 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 1 1 1 0 0 1 1 1 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 101.024 26 1 s=0.857143 d=2016-10-12 13:44:46 pairs=76571524734771654526403046162372135012634302705301251406
1 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 1 1 0 1 1 188.755 32 1 s=1 d=2016-10-12 13:51:40 pairs=01051724532023767040307252146457374351456174316236210656
0 1 0 0 0 0 0 1 1 1 0 0 0 1 0 0 0 0 0 0 0 1 0 1 0 0 0 0 1 1 1 1 0 1 1 1 1 1 1 1 1 0 1 1 1 1 0 0 1 1 0 1 1 0 1 0 271.864 26 1 s=1 d=2016-10-14 11:47:10 pairs=46135357426256743473043041155012026327166017675210072354
1 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 1 0 1 1 1 1 0 1 0 0 1 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 1 0 1 1 1 400.808 34 1 s=1 d=2016-10-14 11:58:44 pairs=53471326735614602545173416401223750205460367637215240107
1 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 122.965 37 1 s=0.571429 d=2016-10-14 12:07:08 pairs=53065404472701302467136157022325631471466507267350432151
0 0 1 1 1 0 1 1 1 1 1 1 1 1 1 0 0 0 1 0 1 0 0 1 1 1 0 1 0 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 1 1 0 1 1 0 0 0 0 0 0 0 249.663 35 1 s=0.714286 d=2016-10-14 12:13:55 pairs=23013605172661041267415324317051737420453072646534570652
1 1 1 1 1 1 1 0 0 1 0 1 1 1 0 1 0 0 0 0 1 0 0 1 0 0 1 0 0 1 1 1 1 0 0 0 0 1 1 0 0 0 0 0 1 0 1 1 0 0 0 0 1 1 1 1 198.672 35 1 s=0.571429 d=2016-10-14 12:21:58 pairs=24307313231272472657462515605435365643502016177014407610
1 1 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 1 0 1 1 1 1 0 0 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 0 1 1 1 1 0 1 147.365 35 0 s=0.857143 d=2016-10-14 12:30:12 pairs=03716757047364273607422141235251743410263506545016026513
1 1 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 1 1 1 1 1 1 1 0 1 1 0 0 0 0 1 1 1 1 0 1 0 1 1 1 1 0 1 1 78.9 26 0 s=1 d=2016-10-14 12:34:13 pairs=16506542572713450117704030743723522167625302516434413660
1 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 0 0 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 1 0 1 264.988 26 1 s=0.785714 d=2016-10-14 12:43:05 pairs=14375713564654125242610530436040015102627167476332537207
1 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 1 1 1 0 1 1 1 1 1 0 1 1 0 188.615 35 1 s=0.785714 d=2016-10-14 12:51:30 pairs=24167352210564135702015463513541346030177427262340076567
1 1 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 0 0 0 0 0 1 1 1 1 1 1 0 0 1 0 1 1 0 0 1 1 0 0 1 0 0 0 1 0 0 0 0 0 1 1 0 1 1 1 161.965 44 1 s=0.928571 d=2016-10-14 12:57:13 pairs=40632613150610726705321446036165341753547442570752127302



==> anc/userstudy_lab/userstudy2.txt <==
1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 1 1 1 1 1 0 1 1 1 0 0 1 0 1 1 1 0 1 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 58.401 32 1 s=1 d=2016-10-12 12:18:10 pairs=30237653605072022570567317123426754036416151107431245446
1 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 1 1 1 0 1 0 0 1 1 0 0 0 1 1 1 1 1 1 0 1 1 1 1 0 1 1 1 1 1 1 1 0 0 0 110.952 42 1 s=0.785714 d=2016-10-12 12:24:04 pairs=57613601672747306445370423201760142650421370535221651534
1 0 0 0 0 0 1 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 1 1 0 1 0 1 1 1 1 1 0 1 1 1 1 1 0 1 1 1 1 1 1 1 0 0 1 0 1 1 0 0 0 0 105.085 31 1 s=0.857143 d=2016-10-12 12:29:56 pairs=27421565474650235217130160414034573063356737200754126162
0 0 0 1 0 1 1 1 0 0 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 0 1 0 1 1 0 1 1 1 1 0 1 0 0 0 0 0 1 0 1 0 1 1 0 0 1 0 0 1 0 113.319 23 1 s=0.285714 d=2016-10-12 12:36:29 pairs=52040570673447022721454265233164410353631015170675263761
1 0 1 1 1 1 1 0 0 0 0 0 0 0 1 1 1 1 1 1 1 0 1 0 1 1 1 0 0 1 0 0 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 0 1 0 1 1 1 1 195.737 36 1 s=1 d=2016-10-12 12:47:56 pairs=34254551016461046372752037067412243026050776145332135617
1 1 0 1 1 1 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 1 1 1 1 1 1 0 0 1 0 1 1 1 0 1 1 0 0 0 0 0 1 1 0 0 1 1 0 1 1 0 0 1 0 264.329 30 0 s=0.857143 d=2016-10-12 13:01:22 pairs=05144365612571455737602304464730022735311215104262630767
1 1 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 1 1 0 1 1 1 0 1 1 1 1 1 1 0 0 1 1 1 1 1 0 0 0 1 0 1 1 1 0 0 0 120.269 32 1 s=1 d=2016-10-12 13:07:37 pairs=16575667354572730414071234513246030124061747315263265020
1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 1 1 1 1 1 1 1 0 0 1 0 0 1 1 1 1 1 0 1 0 0 0 0 0 0 0 1 1 1 1 1 0 0 1 0 120.551 27 1 s=0.714286 d=2016-10-12 13:13:26 pairs=65172132246362203561473054376052014627437051041467751305
1 0 0 1 0 0 0 0 0 0 0 0 0 1 1 1 0 1 1 1 0 1 1 1 1 1 1 0 0 1 0 0 0 1 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 1 1 1 0 0 82.599 40 1 s=0.857143 d=2016-10-12 13:18:13 pairs=35316470215750302065733236347451542417010472256726614160
0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 1 1 0 1 0 0 1 1 1 1 0 0 1 1 1 1 1 1 1 1 1 1 0 0 1 0 0 77.72 26 1 s=0.857143 d=2016-10-12 13:23:21 pairs=76602172375371037434455064572607145202401563650161312342
1 1 0 1 1 1 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 1 1 1 1 1 1 1 0 1 1 0 1 1 1 0 1 1 0 0 1 1 0 1 0 0 0 0 0 1 1 1 0 0 0 1 123.937 44 1 s=1 d=2016-10-12 13:29:47 pairs=23701574261303147146546340615376127572430225734260500165
1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 1 1 1 0 0 0 1 0 1 1 0 1 0 0 1 1 1 1 0 0 1 0 79.554 28 0 s=0.785714 d=2016-10-12 13:35:40 pairs=47376743102115626352175664752041616004707232503013423545
0 1 0 0 0 0 1 1 1 0 0 0 1 0 0 0 0 0 0 0 0 1 1 1 1 1 1 1 1 1 1 0 1 1 0 1 1 1 0 0 1 1 1 0 1 0 0 0 1 0 1 1 0 1 0 0 55.088 27 1 s=1 d=2016-10-12 13:39:22 pairs=74720501565746527626153440423723350370166321172014063145
0 0 0 0 1 0 1 1 1 0 0 0 1 0 1 0 0 1 1 0 1 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 0 1 0 1 0 0 1 67.852 26 1 s=0.285714 d=2016-10-12 13:46:03 pairs=51416465370620435707637231627440305435241012501623251776
1 0 0 0 1 0 0 0 1 0 1 0 0 1 1 0 0 1 1 0 0 1 1 1 1 0 1 1 1 0 0 0 1 1 0 0 1 0 1 0 1 1 1 1 1 0 0 0 1 1 0 1 0 1 0 0 143.885 32 1 s=0.214286 d=2016-10-12 13:54:11 pairs=31366505510162077621544024204643037257601753162532743714
1 1 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 0 1 1 0 1 1 0 0 1 0 1 1 1 1 1 1 1 1 1 1 0 0 0 1 1 1 1 0 1 0 0 197.469 26 1 s=0.928571 d=2016-10-14 11:50:34 pairs=60014650671224075330713425474527164120402363313765512675
1 0 0 0 1 0 1 0 0 0 0 0 0 0 1 1 1 1 1 1 1 1 1 0 0 0 1 0 1 1 0 1 1 1 1 0 1 0 1 0 1 0 1 1 0 0 0 0 1 0 1 0 1 0 1 0 277.67 34 1 s=0.857143 d=2016-10-14 12:03:32 pairs=41573076475461107325352336602704262034565117465042123170
1 1 0 1 1 1 1 0 1 1 0 1 1 1 0 0 1 1 1 1 1 1 0 0 1 1 1 1 0 1 0 0 0 1 1 0 0 0 0 1 0 1 0 0 0 0 0 1 1 0 0 0 0 0 0 0 95.494 37 1 s=0.571429 d=2016-10-14 12:08:51 pairs=40465441060501127273022503635715670747162417563523263431
0 1 1 1 1 0 1 1 0 0 1 0 0 1 0 1 0 1 1 0 1 0 1 1 1 1 1 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 1 1 1 155.455 35 1 s=0.642857 d=2016-10-14 12:16:43 pairs=01366237470367352502710750135664162445061512342775142304
1 1 1 1 1 1 1 0 0 0 0 0 0 0 0 1 1 0 1 1 1 0 1 0 0 1 1 1 0 1 1 1 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 120.015 35 1 s=0.857143 d=2016-10-14 12:24:15 pairs=71474243360564121435156503722373402075131060612645702576
1 0 0 0 0 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 0 0 0 1 1 1 0 0 0 1 72.4 35 0 s=0.642857 d=2016-10-14 12:31:29 pairs=25536045122623367627467424345703041517055641017331071602
0 0 0 0 0 1 0 1 0 0 0 0 0 0 1 1 1 0 0 0 0 1 1 0 0 0 0 0 1 1 1 1 1 0 1 1 1 1 1 0 0 0 0 1 1 1 1 1 0 1 1 1 1 0 1 1 53.894 26 0 s=0.642857 d=2016-10-14 12:35:11 pairs=53077345102346475124670414255627211657171360202636033405
1 1 0 0 0 1 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 1 1 1 0 1 1 1 1 1 0 0 1 0 1 1 1 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 0 1 202.408 26 1 s=0.928571 d=2016-10-14 12:46:36 pairs=42635034027314357606174632745712275261402651070145561330
0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 0 0 1 1 1 1 0 1 1 1 1 1 1 0 1 0 0 1 1 1 0 0 0 1 122.622 35 1 s=0.857143 d=2016-10-14 12:53:48 pairs=36715654341612020325627424601053723104320557075164767341
1 1 0 1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 0 1 1 1 1 1 0 1 1 1 0 1 1 0 0 0 0 1 1 1 0 0 0 1 129.84 44 1 s=1 d=2016-10-14 12:59:29 pairs=64456360706102531204573171732452276710653215053047434162



==> anc/userstudy_web/userstudy.cpp <==
#include <algorithm>
#include <cassert>
#include <cmath>
#include <fstream>
#include <iostream>
#include <map>
#include <set>
#include <sstream>
#include <string>
#include <vector>

// Returns the standard normal distribution PDF at x.
// See https://en.wikipedia.org/wiki/Normal_distribution
double StandardNormalDistributionPDF(double x) {
  constexpr double k = 1.0 / sqrt(2.0 * M_PI);
  return k * exp(-x * x / 2.0);
}

// Returns the standard normal distribution CDF at x.
// See https://en.wikipedia.org/wiki/Normal_distribution
double StandardNormalDistributionCDF(double x) {
  constexpr double k = 1.0 / sqrt(2.0);
  return (1.0 + erf(x * k)) * 0.5;
}

// Returns the CDF at x of the range of t random variables following the
// standard normal distribution.
// See https://en.wikipedia.org/wiki/Range_(statistics)
double StandardNormalRangeDistributionCDF(int t, double x) {
  constexpr int kIntegralSamples = 1000;
  constexpr double kIntegralIntervalLength = 10.0;
  constexpr double du = kIntegralIntervalLength / kIntegralSamples;
  double sum = 0.0;
  for (int i = 0; i < kIntegralSamples; ++i) {
    double u = (i - kIntegralSamples / 2) * du;
    sum += StandardNormalDistributionPDF(u) * 
        pow(StandardNormalDistributionCDF(u + x) - 
            StandardNormalDistributionCDF(u), t - 1) * du;
  }
  return t * sum;
}

// Returns the upper percentage point of Wt at significance point alpha, where
// Wt is the PDF of the range of t standard normal random variables. In other
// words, returns the value x such that 
// StandardNormalRangeDistributionCDF(t, x) = 1 - alpha.
double StandardNormalRangeDistributionUpperPercentagePoint(int t, 
    double alpha) {
  double x_min = 0.0;
  double x_max = 2 * t;
  while (x_max - x_min > 1e-3) {
    double x_avg = (x_max + x_min) / 2.0;
    if (StandardNormalRangeDistributionCDF(t, x_avg) < 1.0 - alpha) {
      x_min = x_avg;
    } else {
      x_max = x_avg;
    }
  } 
  return x_max;
}

// Returns the coefficient of consistence from the preference matrix of a
// subject, as described in "Human perception of geometric distortions in 
// images", Setyawan et al. in Proceedings of SPIE, Security, Steganography
// and Watermarking of Multimedia Contents VI, 2004.
float CoefficientOfConsistence(const int (&matrix)[7][7]) {
  int scores[7];
  for (int i = 0; i < 7; ++i) {
    int score = 0;
    for (int j = 0; j < 7; ++j) {
      if (i != j) {
        score += matrix[i][j];
      }
    }
    scores[i] = score;
  }
  int kAverageScore = (7 - 1) / 2;
  int T = 0;
  for (int i = 0; i < 7; ++i) {
    T += (scores[i] - kAverageScore) * (scores[i] - kAverageScore);
  }
  int c = (7 * (7 * 7 - 1)) / 24 - T / 2;
  return 1.0 - 24.0 * c / (7 * (7 * 7 - 1));
}

void LoadParticipantData(const std::string& input, 
    std::map<std::string, int>* age, 
    std::map<std::string, int>* sex) {
  std::ifstream input_stream(input, std::ifstream::in);
  std::string line;
  getline(input_stream, line);
  while (getline(input_stream, line)) {
    std::stringstream string_stream(line);
    if (line.empty()) {
      break;
    }
    std::string token;
    std::string participant_id;
    int token_index = 0;
    while (getline(string_stream, token, ',')) {
      if (token_index == 0) {
        participant_id = token;
      } else if (token_index == 5) {
        int value = token.empty() ? 0 : std::stoi(token);
        age->insert(std::make_pair(participant_id, value < 16 ? -1 : value));
      } else if (token_index == 6) {
        int value = token == "Male" ? 1 : (token == "Female" ? 0 : -1);
        sex->insert(std::make_pair(participant_id, value));
      }
      ++token_index;
    }
  }
}

void AnalyzeStudy(const std::vector<std::string>& inputs,
    const std::map<std::string, int>& age, 
    const std::map<std::string, int>& sex,
    const std::string& output) {
  int preference_matrix[7][7];
  for (int i = 0; i < 7; ++i) {
    for (int j = 0; j < 7; ++j) {
      preference_matrix[i][j] = 0;
    }
  }

  // Computes the preference matrix from the results of all subjects.
  int subject_count = 0;
  int age_sum = 0;
  int age_square_sum = 0;
  int age_count = 0;
  int male_count = 0;
  int female_count = 0;
  double coefficient_of_consistence_sum = 0.0;
  for (std::string input : inputs) {
    std::ifstream input_stream(input, std::ifstream::in);
    std::string line;
    while (getline(input_stream, line)) {
      std::stringstream string_stream(line);
      if (line.empty()) {
        continue;
      }
      int matrix[7][7];
      for (int i = 0; i < 7; ++i) {
        for (int j = 0; j < 7; ++j) {
          if (i != j) {
            int v;
            string_stream >> v;
            assert(v == 0 || v == 1);
            matrix[i][j] = v;
          }
        }
      }
      float time_seconds;
      string_stream >> time_seconds;
      std::string value;
      for (int i = 0; i < 8; ++i) {
        string_stream >> value;
      }

      subject_count += 1;
      int subject_age = age.count(value) ? age.find(value)->second : -1;
      int subject_sex = sex.count(value) ? sex.find(value)->second : -1;
      if (subject_age > 0) {
        age_sum += subject_age;
        age_square_sum += subject_age * subject_age;
        age_count += 1;
      }
      male_count += subject_sex == 1 ? 1 : 0;
      female_count += subject_sex == 0 ? 1 : 0;
      coefficient_of_consistence_sum += CoefficientOfConsistence(matrix);
      for (int i = 0; i < 7; ++i) {
        for (int j = 0; j < 7; ++j) {
          if (i != j) {
            preference_matrix[i][j] += matrix[i][j];
          }
        }
      }
    }
    input_stream.close();
  }

  // Outputs the preference matrix.
  std::ofstream output_stream(output + "_preference_matrix.txt");
  output_stream << "\\begin{tabular}{|c||c|c|c|c|c|c|c|c|}\\hline\n";
  output_stream << " & ";
  for (int i = 0; i < 7; ++i) {
    output_stream << "$M_" << (i + 1) << "$ & ";
  }
  output_stream << "{\\bf Total}\\\\ \\hline \\hline\n";
  for (int i = 0; i < 7; ++i) {
    int sum = 0;
    output_stream << "$M_" << (i + 1) << "$ & ";
    for (int j = 0; j < 7; ++j) {
      if (i == j) {
        output_stream << "- & ";
      } else {
        output_stream << preference_matrix[i][j] << " & ";
      } 
      sum += preference_matrix[i][j];
    }
    output_stream << "{\\bf " << sum << "}\\\\ \\hline\n";
  }
  output_stream << "\\end{tabular}\n";
  output_stream.close();

  // Outputs statistics about the participants.
  int tau = 0;
  for (int i = 0; i < 7; ++i) {
    for (int j = 0; j < 7; ++j) {
      if (i != j) {
        tau += (preference_matrix[i][j] * (preference_matrix[i][j] - 1)) / 2;
      }
    }
  }
  int tau_max = 7 * (7 - 1) / 2 * subject_count * (subject_count - 1) / 2;
  float u = 2.0 * tau / tau_max - 1.0;
  float chi2 = 7 * (7 - 1) / 2 * (1 + u * (subject_count - 1));
  float male_percent = 
      male_count / static_cast<float>(male_count + female_count) * 100;
  float age_avg = age_sum / static_cast<float>(age_count);
  float age_square_avg = age_square_sum / static_cast<float>(age_count);
  float age_stdev = sqrt(age_square_avg - age_avg * age_avg); 

  output_stream.open(output + "_stats.txt");
  output_stream 
      << "$$\\bar{\\zeta}="
      << round(coefficient_of_consistence_sum / subject_count * 100) / 100.0
      << ", u=" << round(u * 100) / 100.0
      << ", \\chi^2=" << round(chi2 * 100) / 100.0 << ", "
      << subject_count << "\\ \\mathrm{participants}, "
      << "\\mathrm{Male}: " << round(male_percent) << "\\%, "
      << "\\mathrm{Female}: " << (100 - round(male_percent)) << "\\%, "
      << "\\mathrm{Age}: \\mu=" << round(age_avg) << ", "
      << "\\sigma=" << (round(age_stdev * 10) / 10.0) << "$$";
  output_stream.close();

  // Outputs the score difference above which two models are statistically
  // significantly different.
  int significant_score_difference = static_cast<int>(ceil(0.5 * 
      StandardNormalRangeDistributionUpperPercentagePoint(7, 0.05) *
      sqrt(7 * subject_count) + 0.25));
  output_stream.open(output + "_r.txt");
  output_stream << significant_score_difference;
  output_stream.close();

  // Computes the model groups.
  std::vector<std::pair<int, int>> scores;
  for (int i = 0; i < 7; ++i) {
    int score = 0;
    for (int j = 0; j < 7; ++j) {
      if (j != i) {
        score += preference_matrix[i][j];
      }
    }
    scores.push_back(std::make_pair(i, score));
  }
  std::sort(scores.begin(), scores.end(), 
      [](const std::pair<int, int>& a, const std::pair<int, int>& b) -> bool {
        return a.second < b.second; 
      });

  std::vector<std::pair<int, int>> groups;
  for (int i = 0; i < 7; ++i) {
    int start = i;
    int end = i;
    int end_score = scores[start].second + significant_score_difference;
    while (end + 1 < 7 && scores[end + 1].second < end_score) {
      ++end;
    }
    bool is_new_group = true;
    for (unsigned int j = 0; j < groups.size(); ++j) {
      if (start >= groups[j].first && end <= groups[j].second) {
        is_new_group = false;
        break;
      }
    }
    if (is_new_group) {
      groups.push_back(std::make_pair(start, end));
    }
  }
  std::vector<int> group_lines;
  std::map<int, int> line_ends;
  for (unsigned int i = 0; i < groups.size(); ++i) {
    for (int line = 0; ; ++line) {
      if (line_ends.count(line) == 0 || line_ends[line] + 1 < groups[i].first) {
        group_lines.push_back(line);
        line_ends[line] = groups[i].second;
        break;
      }
    }
  }

  // Outputs the model groups.
  output_stream.open(output + "_model_groups.txt");
  for (int i = 0; i < 7; ++i) {
    std::vector<int> lines;
    for (unsigned int j = 0; j < groups.size(); ++j) {
      if (i >= groups[j].first && i <= groups[j].second) {
        lines.push_back(group_lines[j]);
      }
    }
    std::sort(lines.begin(), lines.end());
    std::reverse(lines.begin(), lines.end());
    for (unsigned int j = 0; j < lines.size(); ++j) {
      int next_line = j + 1 < lines.size() ? lines[j + 1] : -1;
      int line_delta = lines[j] - next_line;
      if (line_delta == 1) {
        output_stream << "\\nunderline{";
      } else {
        output_stream << "\\nunderline[" << line_delta << "]{";
      }        
    }
    output_stream << "\\hspace{2.05mm}$M_" 
                  << (scores[i].first + 1)
                  << "$\\hspace{2.05mm}";
    for (unsigned int j = 0; j < lines.size(); ++j) {
      output_stream << "}";
    }
    output_stream << "%\n";
  }
  output_stream << "\\hspace{2.05mm} ($\\lceil R_c \\rceil=";
  output_stream << significant_score_difference << "$)\n";
  output_stream.close();
}

int main(int argc, char** argv) {
  std::map<std::string, int> age;
  std::map<std::string, int> sex;
  LoadParticipantData("userstudy1.csv", &age, &sex);
  LoadParticipantData("userstudy2.csv", &age, &sex);
  std::string output_dir(argv[1]);
  AnalyzeStudy({"userstudy1.txt"}, age, sex, output_dir + "/morning");
  AnalyzeStudy({"userstudy2.txt"}, age, sex, output_dir + "/sunrise");
  AnalyzeStudy(
      {"userstudy1.txt", "userstudy2.txt"}, age, sex, output_dir + "/overall");
  return 0;
}



==> anc/userstudy_web/userstudy1.csv <==
Participant id,status,Started DateTime,Completed Date Time,Time Taken,Age,sex,language,nationality,country_of_birth,ethnicity,student_status,employment_status
xxxxxxxxx1xxxxxxxxx,Approved,2016-06-08 18:45:19.135000,2016-06-08 18:59:45.802000,0:14:26,25,Male,English,United States,United States,White,Yes,Part-Time
xxxxxxxxx2xxxxxxxxx,Approved,2016-06-08 18:48:19.243000,2016-06-08 18:51:12.146000,0:2:52,43,Male,English,United Kingdom,United Kingdom,White,No,Other
xxxxxxxxx3xxxxxxxxx,Approved,2016-06-08 18:53:05.359000,2016-06-08 18:55:21.070000,0:2:15,25,Male,English,Brazil,Brazil,Mixed,Yes,Part-Time
xxxxxxxxx4xxxxxxxxx,Approved,2016-06-08 18:54:26.867000,2016-06-08 18:57:59.534000,0:3:32,21,Male,English,Canada,Canada,Caucasian,Yes,
xxxxxxxxx5xxxxxxxxx,Approved,2016-06-08 18:55:21.524000,2016-06-08 19:01:06.840000,0:5:45,22,Female,Serbian,Serbia,Serbia,Caucasian,Yes,Unemployed
xxxxxxxxx6xxxxxxxxx,Approved,2016-06-08 18:56:42.062000,2016-06-08 18:59:11.004000,0:2:28,42,Female,English,Canada,Canada,White,No,Full-Time
xxxxxxxxx7xxxxxxxxx,Approved,2016-06-08 19:01:26.349000,2016-06-08 19:03:27.762000,0:2:1,18,Male,English,United States,United States,East Asian,Yes,Full-Time
xxxxxxxxx8xxxxxxxxx,Approved,2016-06-08 19:01:53.390000,2016-06-08 19:03:29.662000,0:1:36,35,Female,English,United Kingdom,United Kingdom,Caucasian,No,Part-Time
xxxxxxxxx9xxxxxxxxx,Approved,2016-06-08 19:02:12.239000,2016-06-08 19:07:08.662000,0:4:56,42,Female,English,United Kingdom,United Kingdom,African,No,Full-Time
xxxxxxxxx10xxxxxxxxx,Approved,2016-06-08 19:03:47.255000,2016-06-08 19:08:19.005000,0:4:31,27,Male,Spanish,Spain,Spain,Mixed,Yes,Full-Time
xxxxxxxxx11xxxxxxxxx,Approved,2016-06-08 19:08:21.468000,2016-06-08 19:11:25.497000,0:3:4,24,Female,Portuguese,Portugal,Portugal,Latino/Hispanic,Yes,Other
xxxxxxxxx12xxxxxxxxx,Approved,2016-06-08 19:12:26.374000,2016-06-08 19:14:21.895000,0:1:55,20,Male,,United States,United States,Caucasian,Yes,Part-Time
xxxxxxxxx13xxxxxxxxx,Approved,2016-06-08 19:13:41.849000,2016-06-08 19:14:52.596000,0:1:10,36,Female,Greek,Greece,Greece,Caucasian,No,Full-Time
xxxxxxxxx14xxxxxxxxx,Approved,2016-06-08 19:14:25.530000,2016-06-08 19:15:37.805000,0:1:12,20,Female,English,United Kingdom,United Kingdom,Mixed,No,Part-Time
xxxxxxxxx15xxxxxxxxx,Approved,2016-06-08 19:14:50.580000,2016-06-08 19:17:08.164000,0:2:17,56,Male,English,United Kingdom,United Kingdom,White,No,Full-Time
xxxxxxxxx16xxxxxxxxx,Approved,2016-06-08 19:15:21.130000,2016-06-08 19:18:03.873000,0:2:42,23,Male,English,United States,United States,Asian,Yes,Full-Time
xxxxxxxxx17xxxxxxxxx,Approved,2016-06-08 19:18:36.532000,2016-06-08 19:21:17.635000,0:2:41,27,Male,English,United Kingdom,United Kingdom,Mixed,No,Full-Time
xxxxxxxxx18xxxxxxxxx,Approved,2016-06-08 19:19:45.110000,2016-06-08 19:20:51.229000,0:1:6,30,Male,English,Ireland,Portugal,Caucasian,No,Full-Time
xxxxxxxxx19xxxxxxxxx,Approved,2016-06-08 19:20:32.501000,2016-06-08 19:24:09.860000,0:3:37,36,Male,Dutch,United Kingdom,United Kingdom,,No,
xxxxxxxxx20xxxxxxxxx,Approved,2016-06-08 19:21:06.280000,2016-06-08 19:37:17.556000,0:16:11,34,Male,English,Algeria,Algeria,African,No,Full-Time
xxxxxxxxx21xxxxxxxxx,Approved,2016-06-08 19:21:26.150000,2016-06-08 19:22:46.500000,0:1:20,25,Male,English,Canada,Canada,East Asian,No,Full-Time
xxxxxxxxx22xxxxxxxxx,Approved,2016-06-08 19:22:12.878000,2016-06-08 19:23:53.789000,0:1:40,30,Male,English,United States,United States,East Asian,No,Full-Time
xxxxxxxxx23xxxxxxxxx,Approved,2016-06-08 19:23:49.258000,2016-06-08 19:25:41.997000,0:1:52,3,Female,English,United Kingdom,United Kingdom,Caucasian,Yes,Full-Time
xxxxxxxxx24xxxxxxxxx,Approved,2016-06-08 19:25:37.473000,2016-06-08 19:29:43.556000,0:4:6,22,Male,Portuguese,Brazil,Brazil,Latino/Hispanic,Yes,
xxxxxxxxx25xxxxxxxxx,Approved,2016-06-08 19:25:54.264000,2016-06-08 19:31:40.039000,0:5:45,40,Female,English,United Kingdom,United Kingdom,Caucasian,No,Part-Time
xxxxxxxxx26xxxxxxxxx,Approved,2016-06-08 19:26:01.454000,2016-06-08 19:29:50.275000,0:3:48,38,Male,Greek,Greece,United States,White,No,
xxxxxxxxx27xxxxxxxxx,Approved,2016-06-08 19:26:48.231000,2016-06-08 19:28:28.832000,0:1:40,18,Male,Hungarian,Hungary,Hungary,Caucasian,Yes,Other
xxxxxxxxx28xxxxxxxxx,Approved,2016-06-08 19:27:37.359000,2016-06-08 19:29:33.996000,0:1:56,37,Male,Croatian,Croatia,Croatia,Caucasian,No,Full-Time
xxxxxxxxx29xxxxxxxxx,Approved,2016-06-08 19:28:15.286000,2016-06-08 19:30:30.249000,0:2:14,25,Male,English,Canada,Canada,Caucasian,Yes,Part-Time
xxxxxxxxx30xxxxxxxxx,Approved,2016-06-08 19:28:23.658000,2016-06-08 19:30:48.305000,0:2:24,35,Male,Russian,Russian Federation,Russian Federation,Middle Eastern,Yes,Full-Time
xxxxxxxxx31xxxxxxxxx,Approved,2016-06-08 19:28:56.613000,2016-06-08 19:31:25.211000,0:2:28,45,Female,English,United Kingdom,United Kingdom,Caucasian,No,"Not in paid work (e.g. homemaker, retired or disabled)"
xxxxxxxxx32xxxxxxxxx,Approved,2016-06-08 19:30:34.852000,2016-06-08 19:31:48.682000,0:1:13,2,Male,English,United Kingdom,United Kingdom,Other,Yes,Other
xxxxxxxxx33xxxxxxxxx,Approved,2016-06-08 19:31:27.511000,2016-06-08 19:36:09.429000,0:4:41,21,Male,Spanish,Spain,Spain,Other,Yes,Other
xxxxxxxxx34xxxxxxxxx,Approved,2016-06-08 19:31:38.887000,2016-06-08 19:33:30.564000,0:1:51,44,Female,English,United Kingdom,Germany,Caucasian,No,Other
xxxxxxxxx35xxxxxxxxx,Approved,2016-06-08 19:32:21.934000,2016-06-08 19:34:10.828000,0:1:48,26,Male,Spanish,Spain,Spain,White,Yes,Part-Time
xxxxxxxxx36xxxxxxxxx,Approved,2016-06-08 19:33:40.970000,2016-06-08 19:35:30.417000,0:1:49,38,Male,Thai,Thailand,Thailand,East Asian,No,Full-Time
xxxxxxxxx37xxxxxxxxx,Approved,2016-06-08 19:35:17.126000,2016-06-08 19:40:37.413000,0:5:20,22,Male,Bulgarian,Bulgaria,Bulgaria,South Asian,Yes,Unemployed (and job seeking)
xxxxxxxxx38xxxxxxxxx,Timed-Out,2016-06-08 19:35:35.473000,,22:31:6,31,Male,Portuguese,Brazil,Brazil,Latino/Hispanic,Yes,Other
xxxxxxxxx39xxxxxxxxx,Approved,2016-06-08 19:36:42.475000,2016-06-08 19:39:09.854000,0:2:27,21,Male,English,United Kingdom,United Kingdom,Caucasian,Yes,Unemployed
xxxxxxxxx40xxxxxxxxx,Approved,2016-06-08 19:36:54.231000,2016-06-08 19:40:02.235000,0:3:8,34,Male,Lithuanian,Lithuania,Lithuania,Caucasian,No,Part-Time
xxxxxxxxx41xxxxxxxxx,Approved,2016-06-08 19:37:43.091000,2016-06-08 19:40:09.007000,0:2:25,18,Female,Croatian,Bosnia and Herzegovina,Bosnia and Herzegovina,Middle Eastern,Yes,Unemployed (and job seeking)
xxxxxxxxx42xxxxxxxxx,Approved,2016-06-08 19:37:49.584000,2016-06-08 19:40:53.707000,0:3:4,25,Female,Spanish,Mexico,Mexico,Mixed,Yes,Other
xxxxxxxxx43xxxxxxxxx,Approved,2016-06-08 19:38:37.686000,2016-06-08 19:40:03.823000,0:1:26,26,Female,English,Canada,Germany,Caucasian,Yes,Full-Time
xxxxxxxxx44xxxxxxxxx,Approved,2016-06-08 19:39:22.674000,2016-06-08 19:44:03.568000,0:4:40,41,Male,,Bosnia and Herzegovina,Bosnia and Herzegovina,Latino/Hispanic,No,Full-Time
xxxxxxxxx45xxxxxxxxx,Approved,2016-06-08 19:39:45.584000,2016-06-08 19:43:08.380000,0:3:22,23,Male,Slovenian,Slovenia,Slovenia,White,Yes,Part-Time
xxxxxxxxx46xxxxxxxxx,Approved,2016-06-08 19:40:04.993000,2016-06-08 19:41:55.619000,0:1:50,54,Male,Slovenian,Slovenia,Slovenia,Caucasian,No,Full-Time
xxxxxxxxx47xxxxxxxxx,Approved,2016-06-08 19:40:22.379000,2016-06-08 19:43:01.937000,0:2:39,18,Male,Slovenian,Slovenia,Slovenia,Caucasian,Yes,Unemployed
xxxxxxxxx48xxxxxxxxx,Approved,2016-06-08 19:40:48.497000,2016-06-08 19:43:19.185000,0:2:30,21,Male,Slovenian,Slovenia,Slovenia,White,Yes,Unemployed
xxxxxxxxx49xxxxxxxxx,Approved,2016-06-08 19:40:56.660000,2016-06-08 19:43:18.744000,0:2:22,39,Female,English,United States,United States,,No,Part-Time
xxxxxxxxx50xxxxxxxxx,Approved,2016-06-08 19:41:14.367000,2016-06-08 19:46:05.460000,0:4:51,36,Male,English,United Kingdom,United Kingdom,Caucasian,Yes,Full-Time
xxxxxxxxx51xxxxxxxxx,Approved,2016-06-08 19:41:18.254000,2016-06-08 19:43:34.442000,0:2:16,22,Male,English,United States,United States,Caucasian,Yes,Unemployed (and job seeking)
xxxxxxxxx52xxxxxxxxx,Approved,2016-06-08 19:41:23.264000,2016-06-08 19:43:12.234000,0:1:48,18,Male,English,United States,United States,Caucasian,Yes,Part-Time
xxxxxxxxx53xxxxxxxxx,Approved,2016-06-08 19:41:23.353000,2016-06-08 19:43:01.317000,0:1:37,22,Male,English,Vietnam,United States,South Asian,Yes,Part-Time
xxxxxxxxx54xxxxxxxxx,Approved,2016-06-08 19:41:30.730000,2016-06-08 19:43:21.477000,0:1:50,20,Male,English,United States,United States,Caucasian,Yes,Unemployed (and job seeking)
xxxxxxxxx55xxxxxxxxx,Approved,2016-06-08 19:41:50.579000,2016-06-08 19:47:04.918000,0:5:14,35,Female,English,United Kingdom,United Kingdom,Caucasian,No,Full-Time
xxxxxxxxx56xxxxxxxxx,Approved,2016-06-08 19:42:07.577000,2016-06-08 19:44:04.520000,0:1:56,55,Female,English,United States,United States,Caucasian,No,Part-Time
xxxxxxxxx57xxxxxxxxx,Approved,2016-06-08 19:42:12.923000,2016-06-08 19:47:05.354000,0:4:52,25,Female,Serbian,Bosnia and Herzegovina,Bosnia and Herzegovina,Other,Yes,Unemployed
xxxxxxxxx58xxxxxxxxx,Approved,2016-06-08 19:42:31.135000,2016-06-08 19:43:55.459000,0:1:24,43,Female,English,United Kingdom,United Kingdom,Caucasian,No,Full-Time
xxxxxxxxx59xxxxxxxxx,Approved,2016-06-08 19:42:33.854000,2016-06-08 19:46:40.628000,0:4:6,20,Male,German,Austria,Austria,Caucasian,Yes,Full-Time
xxxxxxxxx60xxxxxxxxx,Approved,2016-06-08 19:42:40.372000,2016-06-08 19:44:58.276000,0:2:17,26,Female,English,United States,United States,Caucasian,No,Part-Time
xxxxxxxxx61xxxxxxxxx,Approved,2016-06-08 19:44:08.407000,2016-06-08 19:49:52.083000,0:5:43,31,Female,Lithuanian,Lithuania,Lithuania,Caucasian,No,Full-Time
xxxxxxxxx62xxxxxxxxx,Approved,2016-06-08 19:44:23.722000,2016-06-08 19:46:42.472000,0:2:18,20,Male,English,United Kingdom,United Kingdom,Caucasian,Yes,Part-Time
xxxxxxxxx63xxxxxxxxx,Approved,2016-06-08 19:44:29.102000,2016-06-08 19:47:01.930000,0:2:32,22,Female,English,United States,United States,Mixed,Yes,Other
xxxxxxxxx64xxxxxxxxx,Approved,2016-06-08 19:44:42.320000,2016-06-08 19:49:54.549000,0:5:12,19,Female,English,United States,United States,East Asian,Yes,Other
xxxxxxxxx65xxxxxxxxx,Timed-Out,2016-06-08 19:45:15.239000,,22:21:26,26,Male,English,United Kingdom,United Kingdom,Caucasian,No,Full-Time
xxxxxxxxx66xxxxxxxxx,Approved,2016-06-08 19:45:19.755000,2016-06-08 19:52:48.062000,0:7:28,27,Male,Portuguese,Brazil,Brazil,Mixed,No,Other
xxxxxxxxx67xxxxxxxxx,Approved,2016-06-08 19:45:30.825000,2016-06-08 19:48:44.393000,0:3:13,22,Female,English,United States,United States,Other,Yes,Part-Time
xxxxxxxxx68xxxxxxxxx,Approved,2016-06-08 19:46:04.202000,2016-06-08 19:50:56.040000,0:4:51,38,Female,English,United States,United States,Caucasian,No,Full-Time
xxxxxxxxx69xxxxxxxxx,Approved,2016-06-08 19:46:20.858000,2016-06-08 19:47:57.739000,0:1:36,22,Male,Czech,Czech Republic,Czech Republic,Caucasian,No,Full-Time
xxxxxxxxx70xxxxxxxxx,Approved,2016-06-08 19:46:51.935000,2016-06-08 19:50:04.438000,0:3:12,31,Female,Portuguese,Portugal,Portugal,Caucasian,No,"Not in paid work (e.g. homemaker, retired or disabled)"
xxxxxxxxx71xxxxxxxxx,Approved,2016-06-08 19:46:59.871000,2016-06-08 19:50:36.287000,0:3:36,28,Female,English,India,India,Caucasian,No,Full-Time
xxxxxxxxx72xxxxxxxxx,Approved,2016-06-08 19:47:10.263000,2016-06-08 19:48:57.640000,0:1:47,18,Male,English,United Kingdom,United Kingdom,Caucasian,Yes,Other
xxxxxxxxx73xxxxxxxxx,Timed-Out,2016-06-08 19:47:50.764000,,22:18:50,21,Male,English,United States,United States,Latino/Hispanic,Yes,Part-Time
xxxxxxxxx74xxxxxxxxx,Approved,2016-06-08 19:49:00.137000,2016-06-08 19:53:29.263000,0:4:29,71,Female,English,United States,United States,Caucasian,No,"Not in paid work (e.g. homemaker, retired or disabled)"
xxxxxxxxx75xxxxxxxxx,Approved,2016-06-08 19:49:05.343000,2016-06-08 19:52:46.031000,0:3:40,27,Male,German,Germany,Bosnia and Herzegovina,Caucasian,Yes,Part-Time
xxxxxxxxx76xxxxxxxxx,Approved,2016-06-08 19:49:06.124000,2016-06-08 19:55:29.707000,0:6:23,22,Male,Portuguese,Brazil,Brazil,Latino/Hispanic,No,Unemployed (and job seeking)
xxxxxxxxx77xxxxxxxxx,Approved,2016-06-08 19:49:32.487000,2016-06-08 19:53:41.697000,0:4:9,30,Female,Indonesian,Indonesia,Indonesia,South Asian,No,Unemployed
xxxxxxxxx78xxxxxxxxx,Approved,2016-06-08 19:49:49.217000,2016-06-08 19:53:59.980000,0:4:10,32,Male,Portuguese,Brazil,Brazil,Latino/Hispanic,Yes,Full-Time
xxxxxxxxx79xxxxxxxxx,Approved,2016-06-08 19:49:51.945000,2016-06-08 19:53:32.599000,0:3:40,18,Female,English,United States,United States,Caucasian,Yes,
xxxxxxxxx80xxxxxxxxx,Timed-Out,2016-06-08 19:50:01.171000,,22:16:40,26,Female,English,United Kingdom,United Kingdom,Caucasian,No,Part-Time
xxxxxxxxx81xxxxxxxxx,Approved,2016-06-08 19:50:07.366000,2016-06-08 19:52:05.542000,0:1:58,24,Male,Croatian,Croatia,Croatia,Caucasian,Yes,Full-Time
xxxxxxxxx82xxxxxxxxx,Approved,2016-06-08 19:50:23.533000,2016-06-08 19:53:56.828000,0:3:33,32,Female,English,United Kingdom,Malaysia,East Asian,No,"Not in paid work (e.g. homemaker, retired or disabled)"
xxxxxxxxx83xxxxxxxxx,Approved,2016-06-08 19:51:19.084000,2016-06-08 19:53:40.735000,0:2:21,29,Male,English,Croatia,Croatia,Caucasian,No,Full-Time
xxxxxxxxx84xxxxxxxxx,Approved,2016-06-08 19:51:24.388000,2016-06-08 19:54:03.412000,0:2:39,24,Female,Portuguese,Portugal,Portugal,White,Yes,Unemployed
xxxxxxxxx85xxxxxxxxx,Approved,2016-06-08 19:51:52.188000,2016-06-08 19:54:19.518000,0:2:27,21,Male,English,United States,United States,Caucasian,Yes,Full-Time
xxxxxxxxx86xxxxxxxxx,Approved,2016-06-08 19:51:57.787000,2016-06-08 19:54:29.071000,0:2:31,26,Female,English,United Kingdom,United Kingdom,Caucasian,Yes,"Not in paid work (e.g. homemaker, retired or disabled)"
xxxxxxxxx87xxxxxxxxx,Approved,2016-06-08 19:52:02.273000,2016-06-08 19:53:34.944000,0:1:32,34,Male,Greek,Greece,Greece,Caucasian,No,Full-Time
xxxxxxxxx88xxxxxxxxx,Approved,2016-06-08 19:52:33.738000,2016-06-08 19:53:43.415000,0:1:9,26,Female,English,United Kingdom,United Kingdom,Caucasian,No,Full-Time
xxxxxxxxx89xxxxxxxxx,Approved,2016-06-08 19:52:35.151000,2016-06-08 19:54:42.821000,0:2:7,40,Male,English,Canada,Canada,,Yes,Part-Time
xxxxxxxxx90xxxxxxxxx,Approved,2016-06-08 19:52:37.261000,2016-06-08 19:54:21.049000,0:1:43,38,Male,English,Romania,Romania,Caucasian,No,Full-Time
xxxxxxxxx91xxxxxxxxx,Approved,2016-06-08 19:52:49.630000,2016-06-08 19:56:02.980000,0:3:13,22,Male,Finnish,Finland,Finland,Other,No,Unemployed
xxxxxxxxx92xxxxxxxxx,Approved,2016-06-08 19:52:57.830000,2016-06-08 19:55:15.113000,0:2:17,21,Female,English,Serbia,Serbia,White,Yes,Unemployed
xxxxxxxxx93xxxxxxxxx,Timed-Out,2016-06-08 19:53:15.039000,,22:13:26,19,Male,,United Kingdom,Latvia,Caucasian,Yes,Part-Time
xxxxxxxxx94xxxxxxxxx,Approved,2016-06-08 19:53:34.639000,2016-06-08 19:55:36.177000,0:2:1,46,Female,English,United States,United States,Caucasian,No,Full-Time
xxxxxxxxx95xxxxxxxxx,Approved,2016-06-08 19:53:40.267000,2016-06-08 19:57:45.021000,0:4:4,19,Male,Italian,Italy,Italy,Caucasian,Yes,Other
xxxxxxxxx96xxxxxxxxx,Approved,2016-06-08 19:53:40.616000,2016-06-08 19:55:21.724000,0:1:41,37,Female,English,Serbia,Serbia,Caucasian,No,Full-Time
xxxxxxxxx97xxxxxxxxx,Timed-Out,2016-06-08 19:53:46.452000,,22:12:55,25,Female,English,Bosnia and Herzegovina,Bosnia and Herzegovina,Caucasian,No,Unemployed
xxxxxxxxx98xxxxxxxxx,Approved,2016-06-08 19:54:04.321000,2016-06-08 19:59:42.204000,0:5:37,27,Male,English,Zimbabwe,Zimbabwe,African,No,Unemployed (and job seeking)
xxxxxxxxx99xxxxxxxxx,Timed-Out,2016-06-08 19:54:08.366000,,22:12:33,33,Female,English,United Kingdom,United Kingdom,Caucasian,No,Other
xxxxxxxxx100xxxxxxxxx,Approved,2016-06-08 19:54:14.006000,2016-06-08 19:55:37.222000,0:1:23,38,Female,Serbian,Serbia,Serbia,Caucasian,No,Full-Time
xxxxxxxxx101xxxxxxxxx,Approved,2016-06-08 19:56:25.119000,2016-06-08 19:58:28.719000,0:2:3,32,Male,,Bosnia and Herzegovina,Bosnia and Herzegovina,Caucasian,No,Part-Time
xxxxxxxxx102xxxxxxxxx,Approved,2016-06-08 19:57:40.920000,2016-06-08 19:59:39.081000,0:1:58,20,Female,English,United States,United States,Caucasian,Yes,Part-Time
xxxxxxxxx103xxxxxxxxx,Approved,2016-06-08 20:00:15.601000,2016-06-08 20:02:45.308000,0:2:29,23,Male,Italian,Italy,Italy,Caucasian,Yes,
xxxxxxxxx104xxxxxxxxx,Approved,2016-06-08 20:03:12.781000,2016-06-08 20:08:08.135000,0:4:55,19,Male,Chinese,United States,United States,East Asian,Yes,Part-Time
xxxxxxxxx105xxxxxxxxx,Approved,2016-06-08 20:04:18.761000,2016-06-08 20:07:09.609000,0:2:50,56,Male,,Bosnia and Herzegovina,Bosnia and Herzegovina,Caucasian,No,Full-Time
xxxxxxxxx106xxxxxxxxx,Approved,2016-06-08 20:05:58.969000,2016-06-08 20:09:19.425000,0:3:20,18,Male,English,United Kingdom,United Kingdom,Caucasian,Yes,Part-Time
xxxxxxxxx107xxxxxxxxx,Approved,2016-06-08 20:06:50.561000,2016-06-08 20:09:13.982000,0:2:23,20,Male,Lithuanian,Lithuania,Lithuania,Caucasian,Yes,Unemployed


==> anc/userstudy_web/userstudy1.txt <==
1 0 1 1 1 0 0 0 0 0 0 0 1 1 1 1 1 0 0 1 0 1 1 0 0 1 0 0 0 1 0 1 0 0 1 0 1 1 1 1 0 1 138.435 0.714286 1600 811 678 382 2016-06-08 20:52:22 xxxxxxxxx2xxxxxxxxx 301013212616050232534614635260515624043454
0 1 0 0 0 1 1 0 0 1 1 1 0 1 0 0 0 0 1 1 1 0 0 1 1 0 1 1 1 1 1 0 1 1 0 1 0 0 1 0 0 0 117.352 0.571429 1504 753 627 353 2016-06-08 20:56:32 xxxxxxxxx3xxxxxxxxx 243065125045343161016435605226632341024015
0 0 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 1 0 0 0 0 1 0 1 1 0 1 1 0 0 1 0 0 0 1 1 1 0 1 1 0 198.593 0.642857 1920 965 815 459 2016-06-08 20:59:11 xxxxxxxxx4xxxxxxxxx 416230243454252353360161135120506564060421
0 0 1 0 1 1 1 1 1 1 1 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 1 0 0 0 1 0 0 1 1 128.744 0.571429 1920 946 798 449 2016-06-08 21:00:23 xxxxxxxxx6xxxxxxxxx 603413365420643525620114054056153021321624
1 0 1 1 1 1 0 0 1 1 1 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 767.939 0.928571 1366 653 538 303 2016-06-08 21:00:56 xxxxxxxxx1xxxxxxxxx 143215136365435404120602030552462601164235
1 1 1 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 1 1 1 1 1 1 1 1 0 1 0 0 1 1 1 1 0 1 255.189 0.785714 1366 657 541 305 2016-06-08 21:01:45 xxxxxxxxx5xxxxxxxxx 326404250642350126136345031521610502434165
1 1 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 1 1 0 0 1 1 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 0 73.628 0.785714 1366 667 550 310 2016-06-08 21:04:39 xxxxxxxxx8xxxxxxxxx 433606245320010314466554402650512516213213
1 1 0 1 1 1 0 0 0 0 0 1 0 1 0 0 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 1 0 1 0 0 0 0 1 0 0 1 106.343 0.571429 1536 739 614 346 2016-06-08 21:04:40 xxxxxxxxx7xxxxxxxxx 410232451565523621313546036210043416054206
0 0 1 1 0 0 1 1 0 1 0 0 1 0 0 0 0 0 0 1 1 0 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 1 1 1 0 1 148.871 0.357143 1440 799 668 376 2016-06-08 21:06:21 xxxxxxxxx9xxxxxxxxx 010241234204526326604613611534030521355456
1 0 1 1 1 0 0 0 0 1 1 1 1 1 1 1 1 1 0 1 0 0 1 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 1 1 1 255.064 0.785714 1366 643 529 298 2016-06-08 21:09:30 xxxxxxxxx10xxxxxxxxx 306041520426212461514636503543203101564532
1 0 0 1 1 1 0 1 0 0 0 0 1 0 0 0 0 0 1 1 1 1 0 1 0 1 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 0 96.624 0.571429 1366 643 529 298 2016-06-08 21:11:32 xxxxxxxxx11xxxxxxxxx 024006545021302546236142436241363556511013
1 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 0 0 1 1 1 1 1 0 1 1 1 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 91.112 0.571429 980 1525 1312 738 2016-06-08 21:15:31 xxxxxxxxx12xxxxxxxxx 646223405442250116633041536534020560512131
0 0 0 1 1 1 1 0 0 0 0 0 1 1 0 1 0 1 1 1 1 1 1 0 0 1 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 0 53.17 0.5 1366 667 550 310 2016-06-08 21:16:03 xxxxxxxxx13xxxxxxxxx 620145460242430352635065120435516123316041
1 1 0 0 1 1 0 1 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 1 1 1 1 1 0 0 1 1 1 0 1 0 1 1 1 1 0 47.995 0.714286 1024 431 340 192 2016-06-08 21:16:51 xxxxxxxxx14xxxxxxxxx 106304543246050302065356624124511643312521
1 1 0 0 1 1 0 1 0 0 0 0 0 0 0 0 0 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 1 1 1 0 1 1 0 0 0 107.813 0.857143 1366 643 529 298 2016-06-08 21:18:19 xxxxxxxxx15xxxxxxxxx 013246366024523441655053044516202162510313
0 1 1 1 1 1 1 0 1 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 0 0 0 1 1 0 0 1 0 0 0 0 0 1 0 0 1 1 148.448 0.5 1745 881 740 416 2016-06-08 21:19:15 xxxxxxxxx16xxxxxxxxx 055345342116045110202364601431302542366526
1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 1 1 1 1 1 0 1 1 1 0 0 1 56.341 0.857143 1280 911 767 432 2016-06-08 21:22:03 xxxxxxxxx18xxxxxxxxx 406143651031361505213552465403622360142402
0 0 1 0 1 0 1 0 1 1 1 0 1 1 1 1 1 1 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 134.041 0.928571 1366 667 550 310 2016-06-08 21:22:18 xxxxxxxxx17xxxxxxxxx 316010124523466540625324050203526334161541
1 0 1 1 1 0 0 0 1 1 1 0 1 1 1 1 1 1 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 1 1 0 1 1 1 53.58 1 1920 997 844 475 2016-06-08 21:23:56 xxxxxxxxx21xxxxxxxxx 525404262456031612503606145113106434202335
1 1 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 1 0 1 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 68.236 0.714286 1920 955 806 454 2016-06-08 21:24:53 xxxxxxxxx22xxxxxxxxx 020641250116234550341563136430215635264024
0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 1 0 0 1 0 1 0 147.293 0.714286 1002 656 540 304 2016-06-08 21:25:22 xxxxxxxxx19xxxxxxxxx 134654056030351614021034155623632404125262
1 1 0 0 0 0 0 1 1 0 1 0 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 1 0 1 0 1 1 0 0 1 1 1 1 1 1 77.251 0.714286 1366 659 543 306 2016-06-08 21:26:43 xxxxxxxxx23xxxxxxxxx 642462653461046020536325512321311005410354
1 0 0 0 0 1 0 0 0 1 0 0 1 1 0 0 0 1 1 1 1 1 0 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 0 1 75.745 0.5 1920 947 799 450 2016-06-08 21:29:41 xxxxxxxxx27xxxxxxxxx 560262413635512312603403255413504246401610
0 0 0 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 1 1 1 0 0 1 1 1 0 1 1 0 0 1 1 0 1 1 1 1 1 0 0 84.295 0.5 1280 899 756 426 2016-06-08 21:30:42 xxxxxxxxx28xxxxxxxxx 413545420501461623035626406012251563313402
0 1 1 0 1 0 1 1 1 1 1 0 0 0 0 1 1 1 0 0 1 0 1 0 1 0 0 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 192.606 0.642857 1280 933 787 443 2016-06-08 21:30:52 xxxxxxxxx24xxxxxxxxx 425134466245566031351223025014361604301025
1 1 0 1 1 1 0 1 0 0 0 0 0 0 0 0 0 0 1 1 1 1 1 1 0 1 1 0 0 1 0 1 1 0 1 1 0 1 1 0 0 0 181.813 1 911 412 324 182 2016-06-08 21:31:01 xxxxxxxxx26xxxxxxxxx 500410131261264560415342324643652063301525
1 0 1 0 1 0 0 0 0 0 1 0 1 1 1 1 1 1 0 1 0 0 1 0 1 1 0 1 1 1 0 0 0 0 0 0 1 1 0 1 0 1 69.205 1 1352 610 500 281 2016-06-08 21:31:37 xxxxxxxxx30xxxxxxxxx 255103546340230614422613356510614621345002
1 1 0 0 0 1 0 1 1 1 0 0 0 0 0 0 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 1 1 1 1 0 1 1 0 0 0 121.477 0.714286 1855 983 831 468 2016-06-08 21:31:42 xxxxxxxxx29xxxxxxxxx 603651425040453126230361120264651043354125
1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 1 1 1 1 1 1 1 1 1 1 0 0 1 1 1 1 0 1 105.343 1 1536 730 606 341 2016-06-08 21:32:29 xxxxxxxxx31xxxxxxxxx 023005256451412331546356532601062161344024
1 1 1 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 1 1 0 0 1 1 1 1 1 0 1 1 1 1 1 1 1 0 0 1 0 0 0 318.954 1 1920 979 828 466 2016-06-08 21:32:50 xxxxxxxxx25xxxxxxxxx 316040341202165330144246364523261556015205
0 1 0 0 0 0 1 1 1 1 1 0 0 0 0 0 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 0 0 1 1 1 1 1 1 1 0 0 61.874 0.571429 1280 657 541 305 2016-06-08 21:33:01 xxxxxxxxx32xxxxxxxxx 123241512501536306200565452464032631404316
1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 0 0 1 1 0 1 0 1 0 0 0 0 0 1 0 1 1 1 1 1 1 1 0 74.161 0.357143 1366 657 541 305 2016-06-08 21:34:09 xxxxxxxxx33xxxxxxxxx 624330455035641623310102361406405215421265
1 0 1 1 1 1 0 0 0 1 0 1 1 1 1 1 1 1 0 1 0 1 1 1 0 0 0 0 1 1 0 1 0 0 0 0 0 0 0 0 0 1 79.736 0.857143 1350 2048 1339 753 2016-06-08 21:34:40 xxxxxxxxx34xxxxxxxxx 065062163103645154234120124240525643365310
0 0 1 0 1 0 1 0 0 0 1 0 1 1 1 1 1 0 0 1 0 0 1 0 1 1 0 1 1 1 0 0 0 0 0 0 1 1 1 1 0 1 77.227 0.857143 1366 631 518 292 2016-06-08 21:35:23 xxxxxxxxx35xxxxxxxxx 265432344020036165630115355021464225603141
1 1 1 1 0 1 0 0 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 1 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 532.891 0.428571 1920 955 806 454 2016-06-08 21:35:39 xxxxxxxxx20xxxxxxxxx 320152344621021641533065364051065026454231
0 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 0 0 0 1 0 0 1 1 1 90.149 0.642857 1366 643 529 298 2016-06-08 21:36:42 xxxxxxxxx36xxxxxxxxx 523145124105436136264232402065604653511003
1 0 0 0 1 0 0 1 0 1 0 1 1 0 0 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 1 1 0 0 1 1 0 1 1 1 0 77.642 0.285714 1600 799 668 376 2016-06-08 21:38:23 xxxxxxxxx38xxxxxxxxx 314264326102064543633525510504124101653062
1 0 1 0 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 92.918 0.357143 1366 643 529 298 2016-06-08 21:39:08 xxxxxxxxx37xxxxxxxxx 421364432345301036165040122014356056265215
1 1 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 0 1 1 1 1 1 0 1 1 1 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 114.436 0.5 1920 979 828 466 2016-06-08 21:40:22 xxxxxxxxx39xxxxxxxxx 636143600515242512232664560445315330101402
1 0 0 1 1 1 0 0 0 0 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 1 1 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 152.852 0.857143 2560 1351 1158 652 2016-06-08 21:41:14 xxxxxxxxx40xxxxxxxxx 101225204205135156641423624030433563546016
0 0 1 1 1 0 1 1 1 1 1 1 1 0 1 1 1 1 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0 0 1 1 0 0 1 1 0 72.351 0.785714 1920 956 807 454 2016-06-08 21:41:16 xxxxxxxxx43xxxxxxxxx 013624606212612504501346202330154535416543
1 0 1 0 1 1 0 0 0 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 1 1 0 1 0 1 0 0 0 1 0 0 0 1 110.269 0.928571 1366 643 529 298 2016-06-08 21:41:19 xxxxxxxxx41xxxxxxxxx 060530242310623545162551123665464340140213
0 1 0 0 1 0 1 0 1 1 1 0 0 1 1 0 1 0 1 0 0 0 0 0 1 0 1 1 1 0 0 0 0 1 0 0 1 1 1 1 1 1 143.925 0.714286 1366 667 550 310 2016-06-08 21:42:04 xxxxxxxxx42xxxxxxxxx 301224052006012651431635630413325441462556
1 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 0 0 1 0 78.329 0.428571 1143 709 588 331 2016-06-08 21:42:36 xxxxxxxxx45xxxxxxxxx 032336456541462053512513120604623405612401
0 0 1 1 1 0 1 0 1 1 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 0 0 1 1 0 1 1 1 89.299 0.928571 1366 599 490 276 2016-06-08 21:43:05 xxxxxxxxx46xxxxxxxxx 302510451443324021366026424661025305315651
1 1 1 1 1 1 0 1 0 0 0 0 0 0 1 0 0 0 0 1 0 0 1 0 0 1 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 0 81.028 0.714286 1920 979 828 466 2016-06-08 21:44:12 xxxxxxxxx53xxxxxxxxx 102625611341060332246334503556021215406454
0 0 0 0 1 0 1 1 1 0 1 1 1 0 0 1 1 1 1 0 1 1 1 0 1 1 0 0 1 0 0 0 0 0 0 0 1 0 0 1 1 1 121.543 0.714286 1920 955 806 454 2016-06-08 21:44:14 xxxxxxxxx47xxxxxxxxx 464306036316012542532004265054561341321215
0 1 0 0 0 0 1 1 1 0 1 0 0 0 0 0 0 0 1 0 1 0 0 0 1 1 1 1 1 0 1 0 1 1 0 0 1 1 1 1 1 1 90.894 1 1920 955 806 454 2016-06-08 21:44:24 xxxxxxxxx52xxxxxxxxx 014520622435560443524650121461360630323151
1 1 1 0 1 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 1 1 1 0 1 0 1 1 1 1 1 0 1 1 1 0 0 101.421 0.928571 1366 630 517 291 2016-06-08 21:44:27 xxxxxxxxx49xxxxxxxxx 043632136114643053341245512620425006561025
1 0 0 0 0 1 0 0 0 0 1 0 1 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 1 1 1 0 0 0 0 1 0 1 1 1 0 0 129.216 0.571429 1366 667 550 310 2016-06-08 21:44:30 xxxxxxxxx48xxxxxxxxx 303464416104135421535601260563512324520620
1 1 0 1 0 1 0 1 0 0 0 1 0 0 0 0 0 1 1 1 1 0 0 1 0 1 1 1 1 1 1 1 1 1 0 1 0 0 0 0 0 0 98.596 0.857143 1920 955 806 454 2016-06-08 21:44:33 xxxxxxxxx54xxxxxxxxx 363031504051320643352056015242544164266112
0 0 1 0 1 0 1 0 1 1 1 1 1 1 1 1 1 1 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 1 0 0 1 0 0 1 1 1 114.881 1 1536 756 630 354 2016-06-08 21:44:46 xxxxxxxxx51xxxxxxxxx 640315105316024325242641133640234505120656
1 1 1 0 1 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 1 1 1 1 1 0 1 1 1 0 0 0 1 1 1 0 1 62.024 1 1514 948 800 450 2016-06-08 21:45:05 xxxxxxxxx58xxxxxxxxx 253165421202300435323660341614646245105051
1 1 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 1 1 0 0 1 1 1 1 1 1 1 1 1 1 1 0 1 0 1 1 0 0 0 262.135 1 1680 935 788 444 2016-06-08 21:45:13 xxxxxxxxx44xxxxxxxxx 153625213226420234306056101335405061461445
0 0 1 0 1 0 1 0 1 1 1 0 1 1 1 1 1 1 0 0 0 1 1 0 1 0 0 0 0 0 0 0 0 0 1 0 1 1 0 1 1 1 94.843 0.857143 1366 643 529 298 2016-06-08 21:45:15 xxxxxxxxx56xxxxxxxxx 014324061556300402615036315345215226142346
0 1 1 1 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 103.727 0.571429 1366 667 550 310 2016-06-08 21:45:52 xxxxxxxxx60xxxxxxxxx 163432121340306064022645011525505336562441
0 0 1 0 1 1 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 1 0 1 1 1 0 0 0 0 0 1 0 1 147.244 0.357143 1366 643 529 298 2016-06-08 21:46:12 xxxxxxxxx57xxxxxxxxx 104563562341305235136064346240614202215105
1 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 0 1 1 0 0 0 0 0 0 1 1 1 1 0 1 1 0 1 0 0 0 1 0 0 56.938 0.428571 1093 491 394 222 2016-06-08 21:46:48 xxxxxxxxx62xxxxxxxxx 524550024062616364134156512134530642013203
1 0 1 1 0 0 0 1 1 1 0 0 1 0 0 0 0 0 0 0 1 1 1 0 0 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 121.807 0.5 1152 668 551 310 2016-06-08 21:47:18 xxxxxxxxx50xxxxxxxxx 145220031042634065610632351505453121434626
1 1 1 1 1 0 0 0 0 0 0 0 0 1 1 1 0 0 0 1 0 0 0 1 0 1 0 1 1 1 0 1 1 1 0 0 1 1 1 0 0 1 218.935 0.571429 1920 955 806 454 2016-06-08 21:47:53 xxxxxxxxx59xxxxxxxxx 620351040531566141204660243623123425545301
1 0 1 1 1 0 0 0 0 0 0 0 1 1 1 1 1 1 0 1 0 0 0 0 0 1 0 1 1 1 0 1 0 1 0 0 1 1 0 1 0 1 131.236 0.928571 1366 635 522 294 2016-06-08 21:48:13 xxxxxxxxx63xxxxxxxxx 524535426305462331606162041210205134034165
0 0 0 1 1 0 1 1 1 1 1 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 1 1 1 1 280.877 1 1366 667 550 310 2016-06-08 21:48:16 xxxxxxxxx55xxxxxxxxx 610442131223053453410626645130541063025625
1 0 1 0 1 1 0 1 0 1 0 1 1 0 1 1 1 1 0 1 0 0 1 1 1 0 0 1 1 0 0 1 0 0 0 0 0 0 0 0 1 1 105.09 0.357143 1276 675 557 314 2016-06-08 21:48:43 xxxxxxxxx67xxxxxxxxx 421231015036546560026414621625324340035135
0 0 0 0 0 0 1 1 1 1 1 1 1 0 1 1 1 0 1 0 0 1 1 0 1 0 0 0 1 0 1 0 0 0 0 0 1 0 1 1 1 1 83.29 1 1920 955 806 454 2016-06-08 21:49:10 xxxxxxxxx69xxxxxxxxx 643614536142250450620134035651200645312123
1 0 1 1 0 0 0 1 1 1 1 1 1 0 0 1 1 1 0 0 1 0 0 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 0 190.399 0.285714 1920 971 820 462 2016-06-08 21:49:19 xxxxxxxxx64xxxxxxxxx 303610535002625254214041560643163213425164
1 0 0 1 1 0 0 1 1 1 1 1 1 0 1 1 0 1 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 0 0 0 1 0 0 1 1 1 76.624 0.5 1280 887 746 420 2016-06-08 21:50:07 xxxxxxxxx72xxxxxxxxx 020164616234423531563604510306324552411205
0 0 0 0 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 0 0 0 1 0 0 1 1 1 1 0 1 84.008 0.642857 1379 670 553 311 2016-06-08 21:50:58 xxxxxxxxx61xxxxxxxxx 532360133024346263644556165204124120510150
1 0 1 1 1 0 0 0 1 1 1 0 1 1 1 1 1 1 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 1 1 0 1 1 1 173.056 1 1920 921 776 437 2016-06-08 21:51:15 xxxxxxxxx70xxxxxxxxx 524532022126530316654601063151400514436324
0 1 0 1 0 1 1 1 0 0 0 0 0 0 0 1 0 0 1 1 1 1 1 0 0 1 0 0 1 1 1 1 1 0 0 0 0 1 1 1 0 1 58.498 0.357143 1920 979 828 466 2016-06-08 21:51:28 xxxxxxxxx75xxxxxxxxx 401623055253035456261413365120106034644221
0 0 1 1 0 0 1 1 0 0 0 1 1 0 1 1 1 0 0 1 0 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 0 1 1 1 1 38.831 0.285714 1366 675 557 314 2016-06-08 21:52:07 xxxxxxxxx80xxxxxxxxx 450213653523614250464301606214402515123063
1 1 1 0 1 0 0 0 0 0 0 0 0 1 1 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 1 0 1 0 0 1 1 1 1 0 1 108.934 0.857143 1366 659 543 306 2016-06-08 21:52:08 xxxxxxxxx68xxxxxxxxx 200401414642303616062521621556455035431323
1 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 0 0 1 0 0 1 0 0 0 1 1 1 1 1 1 0 0 0 0 1 1 1 1 0 1 363.872 0.428571 1300 818 684 385 2016-06-08 21:53:12 xxxxxxxxx?xxxxxxxxx 620545342325643060420463203541016156131521
1 0 0 0 0 0 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 1 1 1 0 1 0 1 0 1 1 0 0 1 1 1 1 1 1 71.134 0.642857 980 1394 1196 673 2016-06-08 21:53:15 xxxxxxxxx81xxxxxxxxx 654316134041213251604624254563503501260302
0 1 0 1 0 0 1 1 1 1 0 0 0 0 0 1 0 0 1 0 1 0 0 1 0 0 0 1 1 1 1 1 1 1 0 0 1 1 1 0 0 1 140.154 0.285714 1920 979 828 466 2016-06-08 21:53:23 xxxxxxxxx77xxxxxxxxx 341065361352260341352454601232401646150502
0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 0 1 1 0 0 0 0 1 0 1 1 1 1 1 1 0 0 1 0 1 1 0 1 241.512 0.571429 1920 979 828 466 2016-06-08 21:53:55 xxxxxxxxx66xxxxxxxxx 632523403461566212460235424514060551301310
0 1 0 0 0 0 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 1 1 0 0 1 1 1 1 1 1 74.159 0.857143 1920 950 802 451 2016-06-08 21:54:07 xxxxxxxxx83xxxxxxxxx 455334136425151416052356010221404262630360
0 1 0 0 0 0 1 1 1 0 0 0 0 0 1 0 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 1 1 0 0 0 1 1 1 1 1 1 131.787 0.785714 1920 971 820 462 2016-06-08 21:54:18 xxxxxxxxx79xxxxxxxxx 235660140335512602404236435450121031641625
0 0 1 1 1 0 1 0 1 1 1 0 1 1 1 1 1 1 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 1 1 0 1 1 1 224.629 1 1093 482 385 217 2016-06-08 21:54:40 xxxxxxxxx74xxxxxxxxx 203140246134621525053235061464104512306536
1 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 1 1 0 0 0 1 1 1 1 1 1 170.532 0.857143 1280 698 578 325 2016-06-08 21:54:45 xxxxxxxxx82xxxxxxxxx 524313531412021040234624545165636106050362
1 1 1 0 1 0 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 1 1 72.419 0.857143 1366 667 550 310 2016-06-08 21:54:46 xxxxxxxxx87xxxxxxxxx 604313235246515026543024102141656104023563
0 1 0 0 0 0 1 1 1 1 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 1 1 1 1 1 1 1 1 0 1 1 1 1 1 0 0 57.118 0.857143 1920 979 828 466 2016-06-08 21:54:55 xxxxxxxxx88xxxxxxxxx 452140535625420206035113105043466263612314
1 1 0 1 1 1 0 1 1 1 1 0 0 0 0 0 0 0 1 0 1 1 1 0 0 0 1 0 0 0 0 0 1 0 1 0 0 1 1 1 1 1 227.724 0.857143 1280 919 774 436 2016-06-08 21:55:12 xxxxxxxxx78xxxxxxxxx 135412344103156106352602360525012404324656
0 1 1 0 0 0 1 0 0 1 0 1 0 1 0 1 0 1 0 1 1 1 1 0 1 0 0 0 0 0 1 1 1 0 1 1 1 0 0 1 1 0 36.266 0.357143 1920 947 799 450 2016-06-08 21:55:12 xxxxxxxxx93xxxxxxxxx 612412104532312040056063034134652664512535
1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 1 1 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 0 109.828 0.571429 1366 643 529 298 2016-06-08 21:55:15 xxxxxxxxx86xxxxxxxxx 403015633405104626353124520241325616541206
0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 68.834 0.785714 1278 642 528 297 2016-06-08 21:55:16 xxxxxxxxx84xxxxxxxxx 465143321230505425046314201613103542602665
0 1 0 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 1 1 1 1 131.491 1 1366 643 529 298 2016-06-08 21:55:30 xxxxxxxxx85xxxxxxxxx 215032353142033462140604255416632001154665
0 1 1 0 0 0 1 1 0 0 0 0 0 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 1 1 1 1 0 0 0 0 1 1 1 1 0 1 85.555 0.714286 1440 741 616 347 2016-06-08 21:55:32 xxxxxxxxx90xxxxxxxxx 641025624212410415353160165405306523433620
0 1 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 1 1 0 0 1 1 1 0 0 0 1 1 1 1 1 0 1 1 1 1 1 1 93.255 1 1920 993 840 473 2016-06-08 21:55:54 xxxxxxxxx89xxxxxxxxx 215434164050325660465315132402624130361052
1 0 1 1 1 0 0 0 0 0 0 0 1 1 1 1 1 1 0 1 0 0 0 0 0 1 0 1 1 1 0 1 0 1 0 0 1 1 0 1 0 1 64.199 0.928571 1600 791 660 372 2016-06-08 21:56:22 xxxxxxxxx96xxxxxxxxx 166520624232124014342563605303546450011531
0 0 1 1 0 0 1 1 1 0 1 0 1 0 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 1 0 0 1 1 1 1 1 1 100.752 0.714286 1366 667 550 310 2016-06-08 21:56:25 xxxxxxxxx92xxxxxxxxx 056423422514164054300263015635121315263406
0 0 1 0 0 0 1 0 1 1 1 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 0 0 0 1 1 1 0 1 1 366.108 0.642857 1366 677 559 315 2016-06-08 21:56:42 xxxxxxxxx76xxxxxxxxx 233035160245523413243640561514056264216010
0 1 1 0 1 0 1 1 1 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 0 1 81.291 1 1440 799 668 376 2016-06-08 21:56:43 xxxxxxxxx94xxxxxxxxx 625351300120654634145054216342526106132304
0 1 0 0 0 0 1 1 0 1 0 1 0 0 0 0 0 0 1 1 1 0 1 1 1 0 1 1 1 1 1 1 1 0 0 0 1 0 1 0 0 1 57.982 0.785714 1366 643 529 298 2016-06-08 21:56:47 xxxxxxxxx100xxxxxxxxx 641315652152323440622005634241106154530360
0 1 1 0 0 0 1 1 1 0 1 0 0 0 1 0 0 0 0 0 0 0 1 0 1 1 1 1 1 0 1 0 1 0 0 1 1 1 1 1 1 0 157.908 0.642857 1920 955 806 454 2016-06-08 21:57:03 xxxxxxxxx91xxxxxxxxx 213203513106463543420250166265523640544101
1 1 0 1 0 1 0 0 0 0 1 0 0 1 0 1 1 1 1 1 1 1 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 0 0 0 1 135.451 0.428571 1920 955 806 454 2016-06-08 21:57:29 xxxxxxxxx95xxxxxxxxx 155354053034266020361314165624210152326404
1 1 1 1 0 0 0 0 0 0 0 0 0 1 0 1 1 0 0 1 1 0 1 1 0 1 0 1 0 1 1 1 0 0 1 1 1 1 1 0 0 0 125.615 0.428571 1920 970 820 461 2016-06-08 21:57:47 xxxxxxxxx98xxxxxxxxx 252412414331054051601045623516305663642023
0 1 1 0 0 0 1 1 0 0 0 1 0 0 0 0 0 0 0 1 1 0 0 1 1 1 1 1 1 1 1 1 1 1 0 1 1 0 1 0 0 0 102.126 0.857143 1280 909 765 431 2016-06-08 21:59:35 xxxxxxxxx101xxxxxxxxx 031665234653423451506302210604623110521445
1 0 1 0 1 1 0 0 1 0 0 0 1 1 1 1 1 1 0 0 0 1 1 0 1 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 89.065 0.714286 1855 987 835 470 2016-06-08 22:00:51 xxxxxxxxx102xxxxxxxxx 365156126241450153424061035220323143605046
0 1 0 0 1 0 1 1 1 1 0 0 0 0 0 0 0 0 1 0 1 0 1 0 1 0 1 1 1 0 0 1 1 0 0 0 1 1 1 1 1 1 133.893 0.785714 1366 643 529 298 2016-06-08 22:03:56 xxxxxxxxx103xxxxxxxxx 041643366026145642355101520264500321542331
0 0 1 0 1 0 1 0 1 1 1 1 1 1 0 0 1 1 0 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 1 0 0 1 0 0 69.64 0.428571 1093 514 414 234 2016-06-08 22:05:48 xxxxxxxxx104xxxxxxxxx 362123101530043564245614342650521645602013
1 0 1 0 0 1 0 1 0 0 1 1 1 0 0 0 0 0 0 1 1 0 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 46.084 0.357143 1280 909 765 431 2016-06-08 22:06:50 xxxxxxxxx?xxxxxxxxx 625135164540364252310256343060413250461012
1 0 1 1 1 1 0 0 0 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 1 1 0 1 1 1 0 1 0 1 1 0 0 0 79.809 0.714286 1440 772 644 362 2016-06-08 22:08:13 xxxxxxxxx105xxxxxxxxx 604036133205261565454314462401022152530361
1 1 1 1 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 1 1 0 1 0 0 1 1 1 1 0 1 1 1 0 0 1 1 1 0 1 1 0 48.308 0.428571 1192 943 796 448 2016-06-08 22:08:45 xxxxxxxxx106xxxxxxxxx 620401630223145045156134640335062512652431
1 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 1 1 1 1 1 1 0 0 0 0 1 1 1 0 1 834.01 0.857143 1280 899 756 426 2016-06-08 22:09:10 xxxxxxxxx97xxxxxxxxx 322542410615021043502665614645633103120453
0 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 1 0 1 0 1 1 0 1 1 1 0 1 1 0 0 1 0 0 0 1 0 0 1 0 1 47.881 0.357143 1920 943 796 448 2016-06-08 22:09:18 xxxxxxxxx107xxxxxxxxx 340362102565134060453264504124536312150261


==> anc/userstudy_web/userstudy2.csv <==
Participant id,status,Started DateTime,Completed Date Time,Time Taken,Age,sex,language,nationality,country_of_birth,ethnicity,student_status,employment_status
yyyyyyyyy1yyyyyyyyy,Approved,2016-06-10 06:28:38.313000,2016-06-10 06:30:37.451000,0:1:59,26,Male,Finnish,Finland,Finland,Caucasian,Yes,Full-Time
yyyyyyyyy2yyyyyyyyy,Approved,2016-06-10 06:30:26.594000,2016-06-10 06:32:39.046000,0:2:12,27,Male,English,Philippines,Philippines,East Asian,No,Full-Time
yyyyyyyyy3yyyyyyyyy,Approved,2016-06-10 06:32:32.888000,2016-06-10 06:40:59.228000,0:8:26,30,Male,Greek,Greece,Greece,Caucasian,No,Full-Time
yyyyyyyyy4yyyyyyyyy,Timed-Out,2016-06-10 06:32:59.771000,,11:34:5,,Female,,South Africa,,,,Part-Time
yyyyyyyyy5yyyyyyyyy,Approved,2016-06-10 06:34:55.026000,2016-06-10 06:36:16.495000,0:1:21,27,Female,English,United Kingdom,United Kingdom,Caucasian,Yes,Full-Time
yyyyyyyyy6yyyyyyyyy,Approved,2016-06-10 06:35:54.580000,2016-06-10 06:39:12.222000,0:3:17,31,Female,English,United Kingdom,United Kingdom,Caucasian,No,Full-Time
yyyyyyyyy7yyyyyyyyy,Approved,2016-06-10 06:36:06.785000,2016-06-10 06:39:56.449000,0:3:49,22,Male,Thai,Thailand,Thailand,East Asian,Yes,Full-Time
yyyyyyyyy8yyyyyyyyy,Approved,2016-06-10 06:41:04.424000,2016-06-10 06:43:27.645000,0:2:23,23,Male,Greek,Greece,Greece,Caucasian,Yes,Other
yyyyyyyyy9yyyyyyyyy,Approved,2016-06-10 06:43:24.498000,2016-06-10 06:45:23.821000,0:1:59,26,Male,English,United States,United States,Latino/Hispanic,No,Part-Time
yyyyyyyyy10yyyyyyyyy,Approved,2016-06-10 06:47:00.949000,2016-06-10 06:55:14.603000,0:8:13,17,Female,,India,India,Other,Yes,Part-Time
yyyyyyyyy11yyyyyyyyy,Approved,2016-06-10 06:49:53.387000,2016-06-10 06:51:03.241000,0:1:9,25,Female,English,United Kingdom,United Kingdom,Mixed,No,Full-Time
yyyyyyyyy12yyyyyyyyy,Approved,2016-06-10 06:51:26.200000,2016-06-10 06:53:36.742000,0:2:10,30,Male,Slovenian,Slovenia,Slovenia,White,No,Full-Time
yyyyyyyyy13yyyyyyyyy,Approved,2016-06-10 06:53:34.590000,2016-06-10 06:55:58.964000,0:2:24,34,Male,Afrikaans,South Africa,South Africa,White,No,Full-Time
yyyyyyyyy14yyyyyyyyy,Approved,2016-06-10 06:55:07.888000,2016-06-10 06:57:17.460000,0:2:9,37,Male,English,Bosnia and Herzegovina,Bosnia and Herzegovina,Caucasian,No,Full-Time
yyyyyyyyy15yyyyyyyyy,Approved,2016-06-10 06:57:44.950000,2016-06-10 07:01:30.008000,0:3:45,17,Male,Vietnamese,United States,United States,East Asian,Yes,Part-Time
yyyyyyyyy16yyyyyyyyy,Approved,2016-06-10 07:00:24.326000,2016-06-10 07:03:01.224000,0:2:36,29,Male,Portuguese,Portugal,Portugal,Caucasian,No,Full-Time
yyyyyyyyy17yyyyyyyyy,Timed-Out,2016-06-10 07:01:20.213000,,11:5:45,39,Male,Greek,Greece,Greece,Caucasian,No,Full-Time
yyyyyyyyy18yyyyyyyyy,Approved,2016-06-10 07:01:42.167000,2016-06-10 07:04:11.048000,0:2:28,38,Male,French,Bosnia and Herzegovina,France,Caucasian,No,Full-Time
yyyyyyyyy19yyyyyyyyy,Approved,2016-06-10 07:04:47.089000,2016-06-10 07:06:45.697000,0:1:58,19,Male,English,Romania,Romania,White,Yes,Part-Time
yyyyyyyyy20yyyyyyyyy,Approved,2016-06-10 07:05:30.547000,2016-06-10 07:10:05.795000,0:4:35,21,Male,Dutch,Netherlands,Netherlands,,,
yyyyyyyyy21yyyyyyyyy,Timed-Out,2016-06-10 07:07:25.723000,,10:59:40,2,Female,English,United Kingdom,,Caucasian,No,Full-Time
yyyyyyyyy22yyyyyyyyy,Approved,2016-06-10 07:08:27.594000,2016-06-10 07:11:05.007000,0:2:37,19,Male,Hindi,India,India,South Asian,Yes,Unemployed (and job seeking)
yyyyyyyyy23yyyyyyyyy,Approved,2016-06-10 07:09:41.015000,2016-06-10 07:17:49.977000,0:8:8,31,Male,English,United States,United States,African,Yes,Part-Time
yyyyyyyyy24yyyyyyyyy,Approved,2016-06-10 07:09:45.421000,2016-06-10 07:14:06.630000,0:4:21,19,Male,English,United States,United States,Caucasian,Yes,Unemployed
yyyyyyyyy25yyyyyyyyy,Approved,2016-06-10 07:11:00.075000,2016-06-10 07:15:17.453000,0:4:17,15,Male,English,Australia,Australia,Caucasian,Yes,Unemployed
yyyyyyyyy26yyyyyyyyy,Approved,2016-06-10 07:11:22.766000,2016-06-10 07:14:00.039000,0:2:37,34,Male,Lithuanian,Lithuania,Lithuania,Caucasian,No,Part-Time
yyyyyyyyy27yyyyyyyyy,Approved,2016-06-10 07:12:53.707000,2016-06-10 07:14:51.302000,0:1:57,45,Female,English,United Kingdom,United Kingdom,Caucasian,No,"Not in paid work (e.g. homemaker, retired or disabled)"
yyyyyyyyy28yyyyyyyyy,Approved,2016-06-10 07:14:59.037000,2016-06-10 07:16:29.231000,0:1:30,27,Female,English,United Kingdom,United Kingdom,Caucasian,Yes,Full-Time
yyyyyyyyy29yyyyyyyyy,Approved,2016-06-10 07:14:59.838000,2016-06-10 07:17:03.938000,0:2:4,36,Male,Serbian,Serbia,Serbia,Caucasian,No,Full-Time
yyyyyyyyy30yyyyyyyyy,Approved,2016-06-10 07:15:01.493000,2016-06-10 07:17:13.728000,0:2:12,33,Male,Croatian,Croatia,Croatia,Caucasian,Yes,Part-Time
yyyyyyyyy31yyyyyyyyy,Approved,2016-06-10 07:15:04.503000,2016-06-10 07:19:43.830000,0:4:39,26,Male,French,United Kingdom,United Kingdom,Latino/Hispanic,No,Full-Time
yyyyyyyyy32yyyyyyyyy,Approved,2016-06-10 07:15:35.330000,2016-06-10 07:25:12.791000,0:9:37,20,Male,English,India,India,Other,Yes,Unemployed
yyyyyyyyy33yyyyyyyyy,Timed-Out,2016-06-10 07:15:53.294000,,10:51:12,31,Female,English,United Kingdom,United Kingdom,Caucasian,No,Part-Time
yyyyyyyyy34yyyyyyyyy,Approved,2016-06-10 07:16:45.653000,2016-06-10 07:19:18.566000,0:2:32,24,Male,French,Luxembourg,Luxembourg,Caucasian,Yes,Part-Time
yyyyyyyyy35yyyyyyyyy,Approved,2016-06-10 07:17:20.999000,2016-06-10 07:21:34.439000,0:4:13,20,Female,English,United States,United States,Caucasian,No,Unemployed
yyyyyyyyy36yyyyyyyyy,Approved,2016-06-10 07:17:53.237000,2016-06-10 07:20:51.958000,0:2:58,23,Male,English,Australia,Australia,Caucasian,No,Part-Time
yyyyyyyyy37yyyyyyyyy,Approved,2016-06-10 07:18:03.925000,2016-06-10 07:20:53.649000,0:2:49,18,Male,English,United Kingdom,United Kingdom,White,Yes,Unemployed
yyyyyyyyy38yyyyyyyyy,Approved,2016-06-10 07:20:18.850000,2016-06-10 07:23:32.974000,0:3:14,3,Male,Croatian,Bosnia and Herzegovina,Bosnia and Herzegovina,Caucasian,No,Unemployed
yyyyyyyyy39yyyyyyyyy,Approved,2016-06-10 07:20:35.036000,2016-06-10 07:22:28.891000,0:1:53,33,Male,Serbian,Serbia,Serbia,Other,No,Full-Time
yyyyyyyyy40yyyyyyyyy,Approved,2016-06-10 07:21:41.196000,2016-06-10 07:26:49.540000,0:5:8,22,Male,Portuguese,Brazil,Brazil,Latino/Hispanic,No,Unemployed (and job seeking)
yyyyyyyyy41yyyyyyyyy,Approved,2016-06-10 07:22:11.513000,2016-06-10 07:24:01.766000,0:1:50,22,Male,English,United States,United States,Latino/Hispanic,No,Unemployed (and job seeking)
yyyyyyyyy42yyyyyyyyy,Approved,2016-06-10 07:24:11.365000,2016-06-10 07:34:32.064000,0:10:20,26,Male,English,Kenya,Kenya,African,Yes,Full-Time
yyyyyyyyy43yyyyyyyyy,Approved,2016-06-10 07:24:21.685000,2016-06-10 07:31:50.350000,0:7:28,35,Female,English,United Kingdom,United Kingdom,Caucasian,No,Full-Time
yyyyyyyyy44yyyyyyyyy,Timed-Out,2016-06-10 07:24:57.624000,,10:42:8,29,Female,Tagalog-Filipino,Philippines,Philippines,Other,No,Full-Time
yyyyyyyyy45yyyyyyyyy,Approved,2016-06-10 07:25:09.712000,2016-06-10 07:31:57.591000,0:6:47,22,Female,English,Kenya,Kenya,African,Yes,
yyyyyyyyy46yyyyyyyyy,Approved,2016-06-10 07:25:25.516000,2016-06-10 07:27:34.936000,0:2:9,27,Male,Portuguese,Brazil,Brazil,Mixed,No,Other
yyyyyyyyy47yyyyyyyyy,Approved,2016-06-10 07:25:50.430000,2016-06-10 07:27:39.211000,0:1:48,25,Male,English,United Kingdom,United Kingdom,Caucasian,Yes,Full-Time
yyyyyyyyy48yyyyyyyyy,Approved,2016-06-10 07:26:11.082000,2016-06-10 07:29:49.910000,0:3:38,24,Male,Croatian,Croatia,Croatia,Caucasian,Yes,Full-Time
yyyyyyyyy49yyyyyyyyy,Approved,2016-06-10 07:26:27.116000,2016-06-10 07:28:04.765000,0:1:37,35,Male,Russian,Russian Federation,Russian Federation,Caucasian,No,Full-Time
yyyyyyyyy50yyyyyyyyy,Approved,2016-06-10 07:26:34.371000,2016-06-10 07:30:53.551000,0:4:19,35,Female,English,United Kingdom,United Kingdom,Other,No,Part-Time
yyyyyyyyy51yyyyyyyyy,Approved,2016-06-10 07:27:10.224000,2016-06-10 07:33:53.141000,0:6:42,31,Male,Chinese,Canada,Canada,East Asian,No,Full-Time
yyyyyyyyy52yyyyyyyyy,Timed-Out,2016-06-10 07:27:29.349000,,10:39:36,57,Female,English,United Kingdom,United Kingdom,Caucasian,No,Part-Time
yyyyyyyyy53yyyyyyyyy,Approved,2016-06-10 07:27:46.567000,2016-06-10 07:29:41.052000,0:1:54,37,Female,English,United Kingdom,United Kingdom,Caucasian,No,Full-Time
yyyyyyyyy54yyyyyyyyy,Timed-Out,2016-06-10 07:28:24.188000,,10:38:41,25,Female,Serbian,Bosnia and Herzegovina,Bosnia and Herzegovina,Other,Yes,Unemployed
yyyyyyyyy55yyyyyyyyy,Approved,2016-06-10 07:29:28.552000,2016-06-10 07:45:00.662000,0:15:32,27,Male,English,United Kingdom,United Kingdom,Caucasian,No,Full-Time
yyyyyyyyy56yyyyyyyyy,Approved,2016-06-10 07:29:36.777000,2016-06-10 07:31:52.635000,0:2:15,31,Male,English,United Kingdom,United Kingdom,Caucasian,No,Full-Time
yyyyyyyyy57yyyyyyyyy,Approved,2016-06-10 07:29:43.734000,2016-06-10 07:31:31.241000,0:1:47,50,Female,English,United States,United States,Caucasian,No,Other
yyyyyyyyy58yyyyyyyyy,Approved,2016-06-10 07:30:02.811000,2016-06-10 07:31:47.715000,0:1:44,22,Male,Polish,Poland,Poland,Caucasian,Yes,Full-Time
yyyyyyyyy59yyyyyyyyy,Approved,2016-06-10 07:30:15.049000,2016-06-10 07:31:41.975000,0:1:26,29,Male,Afrikaans,South Africa,South Africa,Caucasian,Yes,Full-Time
yyyyyyyyy60yyyyyyyyy,Approved,2016-06-10 07:30:23.874000,2016-06-10 07:31:38.932000,0:1:15,27,Male,English,Belgium,Belgium,Caucasian,No,Full-Time
yyyyyyyyy61yyyyyyyyy,Approved,2016-06-10 07:30:27.996000,2016-06-10 07:33:40.380000,0:3:12,20,Male,English,United States,United States,Caucasian,Yes,Part-Time
yyyyyyyyy62yyyyyyyyy,Approved,2016-06-10 07:30:28.317000,2016-06-10 07:32:44.024000,0:2:15,28,Male,Serbian,Serbia,Serbia,Caucasian,No,Full-Time
yyyyyyyyy63yyyyyyyyy,Approved,2016-06-10 07:31:02.017000,2016-06-10 07:34:22.511000,0:3:20,26,Male,English,United Kingdom,United Kingdom,Caucasian,No,Full-Time
yyyyyyyyy64yyyyyyyyy,Approved,2016-06-10 07:31:10.489000,2016-06-10 07:34:37.735000,0:3:27,34,Female,English,United Kingdom,United Kingdom,Caucasian,No,Full-Time
yyyyyyyyy65yyyyyyyyy,Approved,2016-06-10 07:31:26.549000,2016-06-10 07:33:53.047000,0:2:26,30,Male,Greek,Greece,Greece,Caucasian,No,Full-Time
yyyyyyyyy66yyyyyyyyy,Approved,2016-06-10 07:33:37.545000,2016-06-10 07:35:37.285000,0:1:59,33,Male,English,United Kingdom,United Kingdom,Caucasian,No,Full-Time
yyyyyyyyy67yyyyyyyyy,Approved,2016-06-10 07:33:56.029000,2016-06-10 07:37:46.523000,0:3:50,39,Male,Portuguese,Brazil,Brazil,Caucasian,No,Full-Time
yyyyyyyyy68yyyyyyyyy,Approved,2016-06-10 07:34:42.897000,2016-06-10 07:37:01.434000,0:2:18,37,Male,Slovak,Slovakia,Slovakia,Middle Eastern,No,Full-Time
yyyyyyyyy69yyyyyyyyy,Approved,2016-06-10 07:34:46.692000,2016-06-10 07:36:14.357000,0:1:27,26,Female,English,United States,United States,Caucasian,No,Part-Time
yyyyyyyyy70yyyyyyyyy,Approved,2016-06-10 07:35:11.562000,2016-06-10 07:37:01.226000,0:1:49,41,Male,English,United Kingdom,United Kingdom,Caucasian,Yes,Unemployed
yyyyyyyyy71yyyyyyyyy,Approved,2016-06-10 07:35:26.738000,2016-06-10 07:37:04.733000,0:1:37,31,Female,English,United Kingdom,United Kingdom,Caucasian,No,Full-Time
yyyyyyyyy72yyyyyyyyy,Approved,2016-06-10 07:36:40.005000,2016-06-10 07:38:25.842000,0:1:45,25,Male,English,United Kingdom,United Kingdom,White,Yes,Full-Time
yyyyyyyyy73yyyyyyyyy,Approved,2016-06-10 07:36:47.765000,2016-06-10 07:46:08.083000,0:9:20,25,Female,English,Philippines,Philippines,South Asian,No,Full-Time
yyyyyyyyy74yyyyyyyyy,Approved,2016-06-10 07:37:11.255000,2016-06-10 07:38:47.210000,0:1:35,56,Female,English,United Kingdom,United Kingdom,Caucasian,No,"Not in paid work (e.g. homemaker, retired or disabled)"
yyyyyyyyy75yyyyyyyyy,Approved,2016-06-10 07:37:13.053000,2016-06-10 07:39:56.705000,0:2:43,48,Male,English,United Kingdom,United Kingdom,Caucasian,No,Part-Time
yyyyyyyyy76yyyyyyyyy,Approved,2016-06-10 07:37:18.892000,2016-06-10 07:38:38.728000,0:1:19,20,Male,,United States,United States,Caucasian,Yes,Part-Time
yyyyyyyyy77yyyyyyyyy,Approved,2016-06-10 07:37:40.512000,2016-06-10 07:43:04.082000,0:5:23,31,Male,Russian,Poland,Lithuania,Caucasian,No,Full-Time
yyyyyyyyy78yyyyyyyyy,Approved,2016-06-10 07:38:00.457000,2016-06-10 07:41:52.986000,0:3:52,26,Male,Italian,Italy,Italy,Caucasian,Yes,Part-Time
yyyyyyyyy79yyyyyyyyy,Approved,2016-06-10 07:38:01.361000,2016-06-10 07:43:41.410000,0:5:40,18,Male,English,India,India,South Asian,Yes,Unemployed
yyyyyyyyy80yyyyyyyyy,Approved,2016-06-10 07:38:30.352000,2016-06-10 07:46:32.216000,0:8:1,39,Female,Dutch,Netherlands,Netherlands,Caucasian,No,Full-Time
yyyyyyyyy81yyyyyyyyy,Timed-Out,2016-06-10 07:38:48.132000,,10:28:18,25,Female,English,Ireland,United Kingdom,White,Yes,Part-Time
yyyyyyyyy82yyyyyyyyy,Approved,2016-06-10 07:38:58.201000,2016-06-10 07:41:02.453000,0:2:4,37,Male,,Greece,Greece,Caucasian,No,Full-Time
yyyyyyyyy83yyyyyyyyy,Approved,2016-06-10 07:39:26.503000,2016-06-10 07:40:16.362000,0:0:49,24,Male,English,South Africa,South Africa,African,No,Unemployed
yyyyyyyyy84yyyyyyyyy,Approved,2016-06-10 07:39:47.701000,2016-06-10 07:47:39.596000,0:7:51,24,Female,English,South Africa,South Africa,Caucasian,Yes,Other
yyyyyyyyy85yyyyyyyyy,Approved,2016-06-10 07:40:38.655000,2016-06-10 07:45:53.398000,0:5:14,35,Male,English,United Kingdom,United Kingdom,Mixed,No,Full-Time
yyyyyyyyy86yyyyyyyyy,Timed-Out,2016-06-10 07:40:43.340000,,10:26:22,20,Male,Spanish,"Venezuela, Bolivarian Republic of","Venezuela, Bolivarian Republic of",Latino/Hispanic,Yes,Part-Time
yyyyyyyyy87yyyyyyyyy,Approved,2016-06-10 07:40:50.550000,2016-06-10 07:43:37.672000,0:2:47,28,Female,,Canada,Canada,Caucasian,No,Full-Time
yyyyyyyyy88yyyyyyyyy,Timed-Out,2016-06-10 07:41:21.273000,,10:25:44,31,Male,Armenian,Vietnam,Vietnam,Other,Yes,Full-Time
yyyyyyyyy89yyyyyyyyy,Approved,2016-06-10 07:41:52.159000,2016-06-10 07:49:06.327000,0:7:14,40,Female,English,United Kingdom,United Kingdom,Caucasian,No,Part-Time
yyyyyyyyy90yyyyyyyyy,Approved,2016-06-10 07:42:37.800000,2016-06-10 07:46:24.574000,0:3:46,17,Male,Polish,Poland,Poland,Caucasian,Yes,Part-Time
yyyyyyyyy91yyyyyyyyy,Approved,2016-06-10 07:42:50.406000,2016-06-10 07:49:40.886000,0:6:50,36,Male,English,Bosnia and Herzegovina,Bosnia and Herzegovina,Caucasian,No,Full-Time
yyyyyyyyy92yyyyyyyyy,Approved,2016-06-10 07:43:01.151000,2016-06-10 07:46:03.760000,0:3:2,33,Female,English,United Kingdom,United Kingdom,Caucasian,No,Part-Time
yyyyyyyyy93yyyyyyyyy,Approved,2016-06-10 07:43:47.088000,2016-06-10 07:46:29.451000,0:2:42,26,Male,English,Romania,Romania,Caucasian,No,Other
yyyyyyyyy94yyyyyyyyy,Approved,2016-06-10 07:44:11.330000,2016-06-10 07:46:06.634000,0:1:55,24,Male,English,United States,United States,Caucasian,Yes,Part-Time
yyyyyyyyy95yyyyyyyyy,Timed-Out,2016-06-10 07:44:41.479000,,10:22:24,29,Male,English,Kenya,Kenya,African,No,Part-Time
yyyyyyyyy96yyyyyyyyy,Timed-Out,2016-06-10 07:44:52.309000,,10:22:13,24,Male,Slovak,Slovakia,Slovakia,Caucasian,Yes,Full-Time
yyyyyyyyy97yyyyyyyyy,Approved,2016-06-10 07:45:12.110000,2016-06-10 07:48:32.013000,0:3:19,28,Male,English,United States,United States,Caucasian,No,Full-Time
yyyyyyyyy98yyyyyyyyy,Approved,2016-06-10 07:45:31.499000,2016-06-10 07:47:36.165000,0:2:4,25,Male,English,Serbia,Serbia,Caucasian,Yes,Full-Time
yyyyyyyyy99yyyyyyyyy,Approved,2016-06-10 07:46:46.117000,2016-06-10 07:55:50.252000,0:9:4,28,Female,Croatian,Bosnia and Herzegovina,Bosnia and Herzegovina,Other,No,Full-Time
yyyyyyyyy100yyyyyyyyy,Timed-Out,2016-06-10 07:46:51.264000,,10:20:14,28,Female,English,United Kingdom,United Kingdom,Caucasian,No,Full-Time
yyyyyyyyy101yyyyyyyyy,Approved,2016-06-10 07:47:00.625000,2016-06-10 07:52:44.784000,0:5:44,30,Female,English,United States,United States,Caucasian,No,"Not in paid work (e.g. homemaker, retired or disabled)"
yyyyyyyyy102yyyyyyyyy,Approved,2016-06-10 07:47:02.692000,2016-06-10 07:48:44.520000,0:1:41,37,Female,English,Serbia,Serbia,Caucasian,No,Full-Time
yyyyyyyyy103yyyyyyyyy,Approved,2016-06-10 07:47:10.998000,2016-06-10 07:50:58.214000,0:3:47,40,Female,English,Croatia,Croatia,Caucasian,No,Full-Time
yyyyyyyyy104yyyyyyyyy,Approved,2016-06-10 07:47:25.921000,2016-06-10 07:49:13.551000,0:1:47,22,Female,English,United States,United States,White,No,Other
yyyyyyyyy105yyyyyyyyy,Approved,2016-06-10 07:47:32.545000,2016-06-10 07:54:46.434000,0:7:13,25,Female,English,Singapore,Singapore,Caucasian,No,Full-Time
yyyyyyyyy106yyyyyyyyy,Approved,2016-06-10 07:48:20.624000,2016-06-10 07:50:04.621000,0:1:43,23,Male,Lithuanian,Lithuania,Lithuania,Caucasian,Yes,Full-Time
yyyyyyyyy107yyyyyyyyy,Approved,2016-06-10 07:48:23.034000,2016-06-10 07:51:52.519000,0:3:29,36,Male,English,Bosnia and Herzegovina,Bosnia and Herzegovina,Other,No,Full-Time
yyyyyyyyy108yyyyyyyyy,Approved,2016-06-10 07:49:39.457000,2016-06-10 07:51:20.052000,0:1:40,31,Male,English,United States,Bulgaria,Mixed,No,Full-Time
yyyyyyyyy109yyyyyyyyy,Approved,2016-06-10 07:51:36.939000,2016-06-10 07:54:25.552000,0:2:48,25,Female,German,Bosnia and Herzegovina,Bosnia and Herzegovina,Caucasian,Yes,Full-Time
yyyyyyyyy110yyyyyyyyy,Approved,2016-06-10 07:51:41.272000,2016-06-10 07:53:01.474000,0:1:20,24,Male,Croatian,Croatia,Bosnia and Herzegovina,Caucasian,Yes,Part-Time
yyyyyyyyy111yyyyyyyyy,Approved,2016-06-10 07:55:46.063000,2016-06-10 07:57:08.896000,0:1:22,28,Male,Serbian,Serbia,Serbia,Caucasian,No,Full-Time
yyyyyyyyy112yyyyyyyyy,Approved,2016-06-10 07:55:47.405000,2016-06-10 08:05:28.094000,0:9:40,25,Male,Croatian,Bosnia and Herzegovina,Bosnia and Herzegovina,Caucasian,Yes,Full-Time
yyyyyyyyy113yyyyyyyyy,Approved,2016-06-10 07:58:21.743000,2016-06-10 08:07:16.436000,0:8:54,40,Female,Serbian,Serbia,Serbia,Caucasian,No,Full-Time


==> anc/userstudy_web/userstudy2.txt <==
0 1 0 0 0 0 1 0 0 0 0 0 0 1 1 0 0 0 1 1 0 1 0 0 1 1 1 0 0 0 1 1 1 1 1 0 1 1 1 1 1 1 74.19 0.785714 980 464 369 208 2016-06-10 08:31:49 yyyyyyyyy1yyyyyyyyy 450262511405603132040143216335422503654616
1 1 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 0 1 1 1 1 1 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 1 0 1 1 72.263 0.785714 1280 923 778 438 2016-06-10 08:33:50 yyyyyyyyy2yyyyyyyyy 422532625364300106432045125613406150145163
0 1 0 0 0 0 1 0 1 1 0 1 0 1 0 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 1 1 0 1 1 0 1 0 1 0 1 1 45.809 0.428571 987 1534 1312 738 2016-06-10 08:35:21 yyyyyyyyy?yyyyyyyyy 425352210305021510041323415616436306462654
0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 0 0 0 1 1 155.424 0.357143 1366 643 529 298 2016-06-10 08:36:45 yyyyyyyyy3yyyyyyyyy 326516055426135324066463304020344125511210
0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 0 1 1 0 0 1 1 1 0 1 0 1 1 1 0 1 1 60.834 0.571429 980 1525 1312 738 2016-06-10 08:37:29 yyyyyyyyy5yyyyyyyyy 320203013156466026142125360443354245055116
1 0 1 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 0 0 0 0 0 0 1 1 1 1 1 1 1 1 0 1 0 0 1 1 0 1 0 1 155.14 0.785714 1280 865 726 409 2016-06-10 08:40:24 yyyyyyyyy6yyyyyyyyy 520503122034364206354110654031616445153262
1 0 0 1 0 1 0 0 0 0 0 0 1 1 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 1 1 1 1 0 0 1 1 1 0 1 199.359 0.571429 1920 979 828 466 2016-06-10 08:41:05 yyyyyyyyy7yyyyyyyyy 216502436206253142303545640515102336410461
1 0 0 0 1 0 0 0 0 0 0 0 1 1 1 1 1 1 1 1 0 0 1 0 1 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 0 0 98.753 0.714286 1920 1010 855 481 2016-06-10 08:44:22 yyyyyyyyy8yyyyyyyyy 352001412105314256263263434516606451042530
1 0 1 0 0 1 0 0 0 0 1 0 1 1 1 0 1 1 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 1 0 0 0 1 0 0 1 1 41.122 0.5 1920 979 828 466 2016-06-10 08:45:30 yyyyyyyyy9yyyyyyyyy 243614605025160451323112540265030153623446
1 1 0 0 0 1 0 1 0 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 1 0 1 1 0 1 1 1 0 0 1 0 1 1 0 1 0 51.886 0.5 980 1525 1312 738 2016-06-10 08:52:15 yyyyyyyyy11yyyyyyyyy 642450301516410163350621562031042645343252
1 0 0 0 0 0 0 0 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 1 1 1 1 1 1 1 1 1 1 1 0 1 1 0 0 0 0 0 90.811 0.857143 980 1392 1194 672 2016-06-10 08:54:47 yyyyyyyyy12yyyyyyyyy 464243256005035426026136351040415113123256
0 1 0 0 1 0 1 1 1 1 1 1 0 0 0 1 1 0 1 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 1 1 0 0 225.635 0.571429 980 1394 1196 673 2016-06-10 08:54:56 yyyyyyyyy10yyyyyyyyy 044326566142065123631341052046532152013054
0 0 0 0 0 0 1 1 1 0 0 0 1 0 0 0 0 0 1 0 1 0 0 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 1 1 1 1 123.407 1 1920 970 820 461 2016-06-10 08:57:08 yyyyyyyyy13yyyyyyyyy 434561256450514153266001326540310321632402
0 0 0 0 0 0 1 0 0 0 1 1 1 1 1 1 1 1 1 1 0 0 1 0 1 1 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 107.917 0.642857 1280 675 557 314 2016-06-10 08:58:28 yyyyyyyyy14yyyyyyyyy 236501513412304614043525132605064520612436
0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 0 1 1 1 1 0 1 1 0 1 0 1 1 0 1 1 1 0 42.044 0.357143 1920 979 828 466 2016-06-10 09:00:59 yyyyyyyyy15yyyyyyyyy 105061212656362431350306042025236441431545
0 1 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 1 1 1 1 1 1 1 1 1 1 1 0 0 1 1 1 0 0 1 128.835 0.928571 1920 979 828 466 2016-06-10 09:04:13 yyyyyyyyy16yyyyyyyyy 561504213060132320162462053652534146014345
1 0 1 0 1 0 0 0 1 0 0 0 1 1 1 1 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 1 0 1 0 0 1 1 0 1 0 1 92.163 1 1680 949 801 451 2016-06-10 09:05:17 yyyyyyyyy18yyyyyyyyy 120435456316143034156252644232103160562050
0 1 1 0 1 1 1 1 1 0 1 0 0 0 1 1 1 1 0 0 0 0 0 0 1 1 0 1 1 0 0 0 0 1 0 0 0 1 0 1 1 1 71.495 0.642857 1280 913 769 433 2016-06-10 09:07:57 yyyyyyyyy19yyyyyyyyy 302612406120544625133641105323424350566051
0 1 0 0 0 0 1 1 0 1 0 0 0 0 0 0 1 0 1 1 1 1 1 0 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 226.983 0.785714 980 1413 1213 682 2016-06-10 09:11:16 yyyyyyyyy20yyyyyyyyy 021214514246045043260301520645351631236356
1 1 0 1 1 1 0 0 0 0 0 0 0 1 1 1 1 1 1 1 0 1 1 1 0 1 0 0 1 1 0 1 0 0 0 0 0 1 0 0 0 1 118.088 0.928571 1366 643 529 298 2016-06-10 09:12:16 yyyyyyyyy22yyyyyyyyy 342120606542130125055114305346620416632354
1 1 0 1 0 1 0 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 0 1 0 1 0 1 1 1 1 1 0 1 0 1 0 1 1 0 0 0 562.213 0.357143 1600 775 646 364 2016-06-10 09:12:16 yyyyyyyyy17yyyyyyyyy 636214024064236106521543131024303550651254
0 0 1 1 1 1 1 0 0 0 0 1 1 1 0 1 0 1 0 1 1 1 1 0 0 1 0 0 0 0 0 1 1 0 1 0 0 0 0 1 1 1 101.173 0.285714 1366 667 550 310 2016-06-10 09:12:30 yyyyyyyyy?yyyyyyyyy 642302032136454151610410600513435256265324
1 0 1 1 1 1 0 0 0 1 0 1 1 1 0 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 1 0 0 1 0 0 1 1 1 0 106.265 0.285714 1366 623 511 288 2016-06-10 09:13:12 yyyyyyyyy23yyyyyyyyy 462625302306541440561343355010423620611521
1 1 0 0 0 1 0 1 0 1 1 0 0 0 0 0 0 0 1 1 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 0 0 1 1 1 0 1 88.612 0.428571 942 926 780 439 2016-06-10 09:14:06 yyyyyyyyy25yyyyyyyyy 316120466026216515542342010352353440635041
0 0 0 0 0 1 1 1 0 0 0 0 1 0 1 0 0 0 1 1 0 0 0 0 1 1 1 1 1 1 1 1 1 1 0 1 0 1 1 1 0 0 136.999 0.714286 2033 1203 1027 578 2016-06-10 09:15:13 yyyyyyyyy26yyyyyyyyy 166441630230562152130450266010543423355142
1 0 1 0 0 0 0 0 0 0 0 0 1 1 1 1 0 1 0 1 0 0 1 0 1 1 0 1 0 1 1 1 1 0 1 0 1 1 0 1 0 1 228.247 0.642857 1366 643 529 298 2016-06-10 09:15:18 yyyyyyyyy24yyyyyyyyy 650451256431160645634101350232214234302605
0 0 1 1 0 1 1 0 0 0 0 0 1 1 1 1 1 1 0 1 0 0 1 0 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 1 1 0 65.366 0.5 980 1392 1194 672 2016-06-10 09:16:02 yyyyyyyyy27yyyyyyyyy 030201466151246332535456414026051334126052
0 1 0 0 1 0 1 1 0 0 1 0 0 0 0 0 0 0 1 1 1 1 1 1 1 1 1 0 0 0 0 0 1 0 1 1 1 1 1 0 1 0 76.963 0.714286 1920 955 806 454 2016-06-10 09:17:42 yyyyyyyyy28yyyyyyyyy 421535050264564526103643611431122340253006
1 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 1 1 1 0 0 1 1 1 0 0 1 1 1 1 1 1 0 1 1 1 1 0 1 70.027 0.785714 1024 509 410 231 2016-06-10 09:17:59 yyyyyyyyy30yyyyyyyyy 514506436461354203022313214156635250102604
1 0 0 1 1 1 0 0 1 0 0 0 1 1 1 1 1 1 1 0 0 0 1 0 0 1 0 1 1 1 0 1 0 0 0 0 0 1 0 1 0 1 84.396 0.714286 1920 943 796 448 2016-06-10 09:18:12 yyyyyyyyy29yyyyyyyyy 261654365135132350012420405214066421563043
0 0 0 0 0 0 1 1 0 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 0 1 1 1 0 1 1 1 1 0 1 1 1 1 1 1 0 118.168 0.785714 1366 643 529 298 2016-06-10 09:20:29 yyyyyyyyy34yyyyyyyyy 366140265651243235255413056414340102120630
1 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 1 1 0 1 0 1 0 0 0 0 0 0 1 0 0 0 0 1 0 0 1 0 0 1 1 1 259.709 0.642857 1920 979 828 466 2016-06-10 09:20:55 yyyyyyyyy31yyyyyyyyy 034126131056525460151242536163230234640405
0 0 0 1 1 1 1 0 1 0 1 1 1 1 1 1 1 1 1 0 0 0 0 0 0 1 0 1 1 1 0 0 0 1 0 0 0 0 0 1 0 1 153.523 0.714286 1366 643 529 298 2016-06-10 09:22:03 yyyyyyyyy36yyyyyyyyy 614240514363522114500132650360623502316445
0 0 0 0 0 0 1 1 1 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 1 1 1 1 0 1 1 1 1 1 1 1 1 1 1 1 0 0 134.044 1 980 1392 1194 672 2016-06-10 09:22:05 yyyyyyyyy37yyyyyyyyy 623142613414104645253251403556206350031260
1 0 1 0 0 0 0 0 0 0 0 0 1 1 1 1 1 1 0 1 0 0 0 0 1 1 0 1 1 1 1 1 0 1 0 1 1 1 0 1 0 0 163.913 1 980 1392 1194 672 2016-06-10 09:22:39 yyyyyyyyy35yyyyyyyyy 242501034104351523053134616356601202546264
1 0 1 0 1 1 0 1 1 0 1 1 1 0 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 0 0 1 1 0 1 0 0 0 1 1 0 83.967 0.5 1366 643 529 298 2016-06-10 09:23:36 yyyyyyyyy39yyyyyyyyy 211025644120065632300563154345403126536124
1 1 1 1 1 1 0 0 0 1 0 0 0 1 0 1 1 1 0 1 1 1 1 1 0 0 0 0 0 0 0 1 0 0 1 1 0 1 0 0 1 0 163.39 1 1680 870 731 411 2016-06-10 09:24:44 yyyyyyyyy38yyyyyyyyy 160434356041106426545242053065511236321320
0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 1 1 1 1 0 1 1 1 1 0 0 0 1 1 1 1 1 1 1 1 1 0 1 0 74.579 1 1920 955 806 454 2016-06-10 09:25:13 yyyyyyyyy41yyyyyyyyy 355002340661015630316225126442146323405154
1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 1 1 1 1 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 1 1 0 1 0 293.675 0.857143 1366 677 559 315 2016-06-10 09:28:02 yyyyyyyyy40yyyyyyyyy 030164342315064565053526253604161214202413
0 0 0 1 0 0 1 0 1 1 1 0 1 1 0 0 0 0 1 0 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 1 1 1 0 0 1 149.879 0.285714 1047 958 809 455 2016-06-10 09:28:27 yyyyyyyyy42yyyyyyyyy 041514622561636406053431561245012302305342
0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 1 1 1 0 1 1 1 1 1 1 1 0 1 1 1 0 0 1 1 1 1 0 1 0 110.575 0.857143 1920 979 828 466 2016-06-10 09:28:47 yyyyyyyyy46yyyyyyyyy 535456613142410446262050034321513606521032
0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 0 0 0 0 1 1 1 0 1 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 1 74.141 0.642857 1366 631 518 292 2016-06-10 09:28:52 yyyyyyyyy47yyyyyyyyy 146310521351301224055602061646342335042654
0 0 1 1 1 0 1 0 1 1 0 0 1 1 0 1 0 0 0 0 1 1 1 1 0 0 0 0 1 0 0 1 1 0 0 0 1 1 1 0 1 1 77.511 0.357143 987 1403 1196 673 2016-06-10 09:29:07 yyyyyyyyy48yyyyyyyyy 430623362502010564532115136142542604654103
0 0 0 0 0 0 1 1 1 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 0 1 1 0 1 1 1 1 0 0 0 76.056 0.714286 1086 916 772 434 2016-06-10 09:29:17 yyyyyyyyy49yyyyyyyyy 134636520340214361142350531524026560620154
1 1 1 1 1 0 0 0 0 1 0 1 0 1 1 0 1 1 0 1 0 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 0 0 0 1 1 60.532 0.357143 1600 775 646 364 2016-06-10 09:29:37 yyyyyyyyy51yyyyyyyyy 436162521405650445510353466063210210233124
0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 0 0 1 1 1 1 1 1 0 1 0 1 0 0 0 0 0 0 1 0 1 1 0 1 0 87.947 0.5 1366 643 529 298 2016-06-10 09:30:53 yyyyyyyyy53yyyyyyyyy 033463642040241015606525414523123150266153
0 1 0 0 0 0 1 1 0 1 1 0 0 0 0 0 1 0 1 1 1 1 1 1 1 0 1 0 1 1 1 0 0 0 0 0 1 1 1 0 0 1 187.845 0.857143 981 440 348 196 2016-06-10 09:31:53 yyyyyyyyy50yyyyyyyyy 365461105012623404136030353214150265252446
1 1 0 0 1 1 0 1 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 1 1 1 1 0 0 1 1 0 0 1 92.553 0.714286 1920 1085 922 519 2016-06-10 09:32:34 yyyyyyyyy56yyyyyyyyy 203565631542302523544062502116134106014346
1 0 0 0 0 0 0 1 1 1 1 1 1 0 0 0 0 0 1 0 1 0 0 0 1 0 1 1 1 0 1 0 1 1 0 1 1 0 1 1 1 0 73.802 0.571429 1600 741 616 347 2016-06-10 09:32:41 yyyyyyyyy57yyyyyyyyy 656341540364601351433524400552120261102632
1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 1 1 1 1 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 1 1 0 1 0 60.89 1 1920 1019 863 486 2016-06-10 09:32:48 yyyyyyyyy60yyyyyyyyy 325416014356051560022542534603261404361213
0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 1 1 0 1 0 0 1 0 0 0 0 0 1 0 0 1 1 0 1 1 0 1 1 1 71.666 0.785714 1517 752 625 352 2016-06-10 09:32:53 yyyyyyyyy59yyyyyyyyy 355236236162301541564560460131244302042150
0 1 0 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 1 1 1 1 1 1 1 1 1 0 1 1 1 1 1 0 0 92.128 1 1920 974 823 463 2016-06-10 09:33:00 yyyyyyyyy58yyyyyyyyy 126520463051256032610562631343355404424101
0 0 1 0 0 0 1 0 1 1 1 1 1 1 1 1 1 1 0 0 0 0 1 0 1 0 0 1 1 0 1 0 0 0 0 0 1 0 0 1 1 1 52.158 0.928571 1260 1173 1000 563 2016-06-10 09:33:02 yyyyyyyyy43yyyyyyyyy 125414634204512646033120014365053261602535
1 1 0 1 1 1 0 0 0 1 1 1 0 1 1 1 1 0 1 1 0 1 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 1 0 211.831 0.714286 898 579 472 266 2016-06-10 09:33:09 yyyyyyyyy45yyyyyyyyy 646236213404415631450620231610532451523050
1 0 1 0 0 0 0 0 1 1 0 0 1 1 1 0 1 1 0 0 0 1 1 1 1 0 1 0 1 0 1 1 0 0 0 1 1 1 0 0 1 0 84.463 0.214286 987 1446 1234 694 2016-06-10 09:33:27 yyyyyyyyy61yyyyyyyyy 206541304352326312531501626024130546450461
0 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 0 0 1 1 1 0 0 0 0 0 0 1 0 0 0 1 0 0 0 1 0 1 1 103.255 0.571429 1366 643 529 298 2016-06-10 09:33:47 yyyyyyyyy62yyyyyyyyy 160304315326451410062102324256053451256436
0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 1 1 0 1 0 1 1 0 1 0 1 0 1 0 1 1 0 179.763 0.285714 1920 926 780 439 2016-06-10 09:34:19 yyyyyyyyy55yyyyyyyyy 323163546535154212053006252043162641464001
0 1 0 1 0 1 1 1 1 0 0 0 0 0 0 0 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 1 0 0 145.462 0.357143 1210 928 782 440 2016-06-10 09:34:55 yyyyyyyyy63yyyyyyyyy 544305350312651461244051012302463660132562
0 1 0 0 0 0 1 1 0 1 0 0 0 0 0 0 0 0 1 1 1 0 1 0 1 0 1 1 1 1 1 1 1 0 0 1 1 1 1 1 0 0 125.864 0.714286 1366 599 490 276 2016-06-10 09:35:03 yyyyyyyyy65yyyyyyyyy 531531120360263641160225012340656454344250
1 0 1 0 1 1 0 0 0 0 0 0 1 1 1 1 1 1 0 1 0 1 1 1 1 1 0 0 0 1 0 1 0 0 1 1 0 1 0 0 0 0 176.383 0.857143 1366 656 540 304 2016-06-10 09:35:50 yyyyyyyyy64yyyyyyyyy 026224235116130340605025641036414553562134
1 0 1 0 0 1 0 1 1 0 1 1 1 0 0 0 0 1 0 0 1 0 0 0 1 1 1 1 1 1 1 0 1 1 0 0 0 0 0 1 0 1 93.875 0.571429 1680 941 794 447 2016-06-10 09:36:50 yyyyyyyyy66yyyyyyyyy 210652145134614254036523646350532001402631
1 0 0 1 1 1 0 0 0 0 0 0 1 1 0 1 1 1 1 1 1 1 1 1 0 1 0 0 1 1 0 1 0 0 0 0 0 1 0 0 0 1 67.695 1 1366 643 529 298 2016-06-10 09:37:27 yyyyyyyyy69yyyyyyyyy 320446213565165054513001062425136236203414
0 0 0 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 0 0 0 0 0 1 1 1 1 1 0 1 0 1 1 0 0 1 1 1 1 1 1 119.526 1 1680 935 788 444 2016-06-10 09:38:12 yyyyyyyyy68yyyyyyyyy 543420402542316010360321465662504116353251
0 0 0 0 0 0 1 1 0 1 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 1 1 1 0 1 0 0 83.232 0.714286 1920 993 840 473 2016-06-10 09:38:14 yyyyyyyyy70yyyyyyyyy 046253360125512350642465610331454112203460
1 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 0 67.416 0.928571 1366 631 518 292 2016-06-10 09:38:15 yyyyyyyyy71yyyyyyyyy 300501361343605452121462045635640224161523
1 0 0 0 1 0 0 0 1 0 0 0 1 1 1 1 1 1 1 0 0 0 1 0 1 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 209.225 0.857143 1750 933 787 443 2016-06-10 09:38:56 yyyyyyyyy67yyyyyyyyy 350313066423436304612141012651024265250545
1 1 1 1 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 0 0 1 1 1 0 1 0 1 1 0 0 1 1 83.84 0.5 1920 971 820 462 2016-06-10 09:39:29 yyyyyyyyy72yyyyyyyyy 210361360531022326544315016441045642520653
0 0 1 0 0 0 1 0 1 1 1 0 1 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 0 0 1 0 1 1 1 0 1 1 0 1 1 1 51.366 0.5 980 1525 1312 738 2016-06-10 09:39:50 yyyyyyyyy76yyyyyyyyy 145242023104156023014503536365056112346246
0 1 0 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 1 1 1 1 0 1 1 1 1 1 1 1 1 1 1 0 0 0 64.8 0.928571 1366 643 529 298 2016-06-10 09:39:58 yyyyyyyyy74yyyyyyyyy 143632604026105456645320153412035224506113
0 0 0 0 0 0 1 1 0 1 0 1 1 0 1 1 0 1 1 1 0 0 1 0 1 0 0 1 1 0 1 1 1 0 0 0 1 0 0 1 1 1 64.563 0.428571 1920 979 828 466 2016-06-10 09:40:07 yyyyyyyyy?yyyyyyyyy 420315214623456201135006413416253540560236
1 0 0 0 1 0 0 0 1 0 0 0 1 1 0 0 1 0 1 0 1 1 1 1 1 1 1 0 0 1 0 1 0 0 1 0 1 1 1 0 0 1 89.731 0.428571 1280 687 568 320 2016-06-10 09:41:00 yyyyyyyyy77yyyyyyyyy 430531045102635453126552163064260624231410
1 0 1 1 0 0 0 0 0 0 0 0 1 1 1 1 1 1 0 1 0 0 1 1 0 1 0 1 1 1 1 1 0 0 0 0 1 1 0 0 0 1 133.786 0.714286 1366 643 529 298 2016-06-10 09:41:08 yyyyyyyyy75yyyyyyyyy 202123164062533043314142520510645663065415
0 0 0 1 1 0 1 1 0 0 1 1 1 0 1 0 1 0 1 1 0 1 0 0 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 1 1 1 48.642 0.357143 987 1400 1194 672 2016-06-10 09:41:21 yyyyyyyyy81yyyyyyyyy 454163643405240135602012614030312532516265
0 0 0 0 1 0 1 0 1 1 1 1 1 1 1 1 1 1 1 0 0 0 1 0 1 0 0 1 1 1 0 0 0 0 0 0 1 0 0 1 0 1 69.135 1 1406 829 694 391 2016-06-10 09:41:37 yyyyyyyyy82yyyyyyyyy 624163045623454320126053051642106413035251
1 1 1 1 0 0 0 1 0 0 1 0 0 0 0 0 0 1 0 1 1 0 1 1 0 1 1 1 0 1 1 0 1 0 1 1 1 1 0 0 0 0 100.712 0.357143 1366 643 529 298 2016-06-10 09:41:51 yyyyyyyyy80yyyyyyyyy 436120015450350421134652246263065165142330
1 0 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 1 0 0 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 0 0 0 1 1 715.929 0.285714 1366 643 529 298 2016-06-10 09:42:05 yyyyyyyyy54yyyyyyyyy 163141034305464023255326510154360265210624
1 0 0 0 1 1 0 0 0 0 0 0 1 1 1 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 1 0 0 0 1 0 1 0 0 1 0 194.619 0.785714 980 1392 1194 672 2016-06-10 09:43:07 yyyyyyyyy78yyyyyyyyy 346532151614605021426204634503256402310135
0 0 0 0 0 0 1 1 1 0 0 1 1 0 0 0 0 0 1 0 1 0 0 0 1 1 1 1 1 1 1 1 1 1 0 0 1 0 1 1 0 1 238.606 0.928571 980 1546 1332 749 2016-06-10 09:43:54 yyyyyyyyy79yyyyyyyyy 104230536325624340322015465612145406056113
0 0 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 0 1 1 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 1 1 1 0 1 1 143.976 0.571429 1600 775 646 364 2016-06-10 09:44:48 yyyyyyyyy87yyyyyyyyy 342053154645400136425265311412036260613205
0 1 0 0 0 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 0 1 1 1 0 0 1 135.834 0.428571 1366 631 518 292 2016-06-10 09:45:51 yyyyyyyyy89yyyyyyyyy 235645431603524640201342011263606241535015
0 1 0 0 0 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 0 1 1 1 1 1 1 1 1 1 1 1 0 0 1 0 1 0 0 1 224.739 0.857143 1366 643 529 298 2016-06-10 09:45:58 yyyyyyyyy85yyyyyyyyy 651514546421323531426234306020520150403616
1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 1 1 1 0 1 1 1 1 1 1 0 0 1 1 1 0 1 0 1 1 0 0 1 1 90.356 0.642857 1600 775 646 364 2016-06-10 09:46:03 yyyyyyyyy91yyyyyyyyy 132012263261344205635314514010564606034552
1 0 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 1 1 0 19.768 0.5 1366 643 529 298 2016-06-10 09:46:33 yyyyyyyyy90yyyyyyyyy 240520065263622312561314641034304054535161
0 1 1 1 1 0 1 1 0 1 1 1 0 0 0 0 0 1 0 1 1 1 0 0 0 0 1 0 0 0 0 0 1 1 1 1 1 0 0 1 1 0 172.86 0.5 1920 1009 854 481 2016-06-10 09:46:53 yyyyyyyyy73yyyyyyyyy 466361030243144035315462052512014232655106
1 0 1 1 1 0 0 0 0 1 1 1 1 1 1 1 1 0 0 1 0 1 0 1 0 0 0 0 1 1 0 0 0 1 0 0 1 0 1 0 0 1 327.09 0.357143 1366 643 529 298 2016-06-10 09:47:00 yyyyyyyyy84yyyyyyyyy 412012135152050353631065042623426160435446
0 0 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 1 0 1 1 1 0 1 1 1 0 0 1 47.359 0.285714 1366 679 561 316 2016-06-10 09:47:05 yyyyyyyyy96yyyyyyyyy 644063651020163034240650321452134535625121
1 1 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 1 1 0 0 0 1 1 1 1 1 0 1 1 1 1 0 1 0 1 1 1 1 0 159.883 0.857143 980 1299 1111 625 2016-06-10 09:47:15 yyyyyyyyy92yyyyyyyyy 032346144056523135620124601536452120054316
0 1 0 0 0 0 1 1 0 1 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 1 0 1 0 1 0 1 1 79.034 0.785714 1600 799 668 376 2016-06-10 09:47:20 yyyyyyyyy94yyyyyyyyy 104116630552530642323451542056031362642140
1 1 0 1 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 1 1 1 1 1 0 0 1 0 1 0 0 1 0 0 0 0 1 1 1 0 1 1 56.313 0.857143 1440 775 646 364 2016-06-10 09:47:41 yyyyyyyyy93yyyyyyyyy 450420253212056514536030103664161315436242
0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 0 1 0 0 0 0 1 0 0 1 1 1 0 0 1 1 0 0 1 1 1 1 1 1 1 0 0 75.776 0.428571 1600 775 646 364 2016-06-10 09:48:03 yyyyyyyyy97yyyyyyyyy 366235541423102105166065135230020415462443
0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 1 1 1 1 1 1 1 1 1 0 0 0 70.336 1 1366 655 540 304 2016-06-10 09:48:36 yyyyyyyyy98yyyyyyyyy 612562062443214151365010020430453164326553
1 1 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 1 1 1 1 1 1 1 1 1 0 1 1 1 1 1 0 0 1 0 0 1 0 0 0 40.067 1 1280 923 778 438 2016-06-10 09:49:15 yyyyyyyyy?yyyyyyyyy 322126431016403024520646635056145345153120
1 0 0 1 1 1 0 0 1 1 1 0 1 1 1 1 0 1 1 0 0 0 1 0 0 0 0 1 1 1 0 0 1 0 0 0 0 1 0 1 0 1 62.597 0.357143 1280 653 538 303 2016-06-10 09:49:18 yyyyyyyyy99yyyyyyyyy 063246056212201656133501413042542536434015
0 0 0 0 1 0 1 0 1 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 1 0 0 0 1 40.393 0.714286 1366 643 529 298 2016-06-10 09:49:52 yyyyyyyyy103yyyyyyyyy 625046515461322134245235415660023604300131
0 0 0 0 0 0 1 1 1 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 1 0 1 1 0 1 1 1 0 1 1 1 0 0 1 71.084 0.714286 1600 791 660 372 2016-06-10 09:49:56 yyyyyyyyy102yyyyyyyyy 234650604252635404124126511343650203011653
1 0 1 1 1 1 0 0 1 0 1 0 1 1 1 1 1 1 0 0 0 0 1 0 0 1 0 1 1 1 0 0 0 0 0 0 0 1 0 1 0 1 80.019 1 1920 918 773 435 2016-06-10 09:50:22 yyyyyyyyy104yyyyyyyyy 020560353213251263511642454610405634621403
0 0 0 0 1 0 1 1 1 1 0 1 1 0 1 0 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 1 1 1 0 0 1 0 1 1 0 1 44.468 0.642857 1366 653 538 303 2016-06-10 09:50:56 yyyyyyyyy107yyyyyyyyy 230516204501521315351430563463462126064204
0 1 0 0 0 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 1 1 1 1 1 1 0 1 1 1 1 1 0 0 1 1 0 1 0 0 0 79.674 0.857143 1366 677 559 315 2016-06-10 09:51:12 yyyyyyyyy106yyyyyyyyy 122541301565450461636050016435262334132024
1 0 0 1 1 1 0 1 0 1 1 0 1 0 1 1 1 1 1 1 0 1 1 1 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 1 1 72.674 0.785714 1440 775 646 364 2016-06-10 09:52:33 yyyyyyyyy108yyyyyyyyy 145203540265534016511210362360264364315042
1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 1 1 1 0 1 0 1 1 1 1 1 1 1 1 0 0 0 1 1 1 1 1 0 0 639.841 0.714286 1366 599 490 276 2016-06-10 09:52:55 yyyyyyyyy83yyyyyyyyy 531446526123032140621534365020101342540665
1 0 1 1 1 1 0 0 1 0 1 0 1 1 1 1 1 1 0 0 0 0 1 0 0 1 0 1 0 1 0 0 0 0 1 1 0 1 0 1 0 0 183.309 0.714286 980 1392 1194 672 2016-06-10 09:53:50 yyyyyyyyy101yyyyyyyyy 603523256443016141126250560331203624041554
0 1 0 0 0 0 1 0 0 0 0 1 0 1 0 0 0 0 1 1 1 1 1 1 1 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 0 1 55.381 0.785714 1600 775 646 364 2016-06-10 09:54:14 yyyyyyyyy110yyyyyyyyy 630662421310234352351450452140561603206451
0 0 1 0 0 0 1 1 1 0 0 0 1 0 1 1 1 1 0 0 0 0 0 0 1 1 0 1 0 0 1 1 0 1 1 0 1 1 0 1 1 1 133.676 0.785714 1920 955 806 454 2016-06-10 09:55:35 yyyyyyyyy109yyyyyyyyy 432305415106122003162431456463401065255326
0 0 0 0 0 0 1 1 0 1 0 1 1 0 1 1 0 0 1 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 1 1 1 386.904 0.571429 1920 955 806 454 2016-06-10 09:55:58 yyyyyyyyy105yyyyyyyyy 310410353036140212436154506452623256154206
1 0 1 1 1 1 0 0 1 0 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 1 0 0 0 0 0 0 0 0 1 0 0 1 1 56.895 0.857143 1366 667 550 310 2016-06-10 09:58:18 yyyyyyyyy111yyyyyyyyy 252010612405621536033245131465431204354660
0 1 1 0 1 0 1 1 0 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 1 1 0 1 0 1 0 1 0 1 1 0 1 1 0 1 0 1 78.857 0.285714 1600 775 646 364 2016-06-10 09:58:43 yyyyyyyyy112yyyyyyyyy 434521650350153206206253644231636140015241
0 0 0 0 1 1 1 1 1 0 0 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 1 0 0 1 0 1 0 0 0 1 1 0 1 1 201.464 0.214286 1600 791 660 372 2016-06-10 10:03:50 yyyyyyyyy113yyyyyyyyy 460416235063654221430252604154350351130126

